Performance and Scalability of Voltage Controllers in Multi-Terminal HVDC Networks

In this paper, we compare the transient performance of a multi-terminal high-voltage DC (MTDC) grid equipped with a slack bus for voltage control to that of two distributed control schemes: a standard droop controller and a distributed averaging proportional-integral (DAPI) controller. We evaluate performance in terms of an H2 metric that quantifies expected deviations from nominal voltages, and show that the transient performance of a droop or DAPI controlled MTDC grid is always superior to that of an MTDC grid with a slack bus. In particular, by studying systems built up over lattice networks, we show that the H2 norm of a slack bus controlled system may scale unboundedly with network size, while the norm remains uniformly bounded with droop or DAPI control. We simulate the control strategies on radial MTDC networks to demonstrate that the transient performance for the slack bus controlled system deteriorates significantly as the network grows, which is not the case with the distributed control strategies.

==> Simulations/H2_norm_calculation.m <==
syms g l_i k kp c n; 
assume(g,'real');
assume(l_i,'real');
assume(k,'real');
assume(kp,'real');
assume(c,'real');
assume(n,'real');


%% i >= 1 Distributed averaging II
A_d =   [-2*g*l_i/k -2/c 0; 1/k -g*l_i/k-(l_i+kp)/c -1/c; 0 2/k -2/c*(l_i+kp)];
b   =   [0 0 -1/n]'
p   =   A_d\b;
p_11 = p(1)
P_22 = p(3)



==> Simulations/Nordic_grid_build_AB_matrices.m <==
% Build A, B matrices from connectivity of the power system graph

% Representation of line connections. e_{ij} = i, j in the following
% list. First two columns are the connectivity, third the number of parallel
% lines, and fourth the voltage (kV)

% Total power consumption for the Nordic countries
% Average daily high consumption (MW) for 2009. Cite{Nordpool and https://www.entsoe.eu/fileadmin/user_upload/_library/publications/nordic/annualstatistics/Annual%20Statistics%202008.pdf }
total_power_demand_dk = 5453;
total_power_demand_se = 20824;
total_power_demand_no = 18118;
total_power_demand_fi = 11148;

% Total power consumption for the Nordic countries
% Maximum daily high consumption (MW) for 2009. Cite{Nordpool}
total_maximum_power_demand_dk = 6181;
total_maximum_power_demand_se = 24209;
total_maximum_power_demand_no = 22979;
total_maximum_power_demand_fi = 12668;

% Factor to increase maximum power demand for dimensioning
demand_scaling = 1.0;

total_maximum_power_demand_dk = total_maximum_power_demand_dk*demand_scaling;
total_maximum_power_demand_se = total_maximum_power_demand_se*demand_scaling;;
total_maximum_power_demand_no = total_maximum_power_demand_no*demand_scaling;;
total_maximum_power_demand_fi = total_maximum_power_demand_fi*demand_scaling;;

% Total power production capacity for the Nordic countries
total_power_production_thermal_dk = 3681+634+3537+1684;
total_power_production_wind_dk  = 2720+961;
total_power_production_se = 33819;
total_power_production_no = 28300;	
total_power_production_fi = 16256;


% Line connectivity Nordel. Cite{Nordel agreement}
% [from node, to node, number of parallel lines, voltage (kV), capacity (MW, 0 if unknown)]
line_connections = [
    21, 22 , 1, 400, 1100;
    22, 40 , 1, 400, 1100;
    22, 23 , 1, 400, 1100;
    23, 24 , 1, 400, 1100;
    24, 25 , 1, 400, 1100;
    25, 26 , 1, 300, 0;
    26, 27 , 1, 300, 0;
    27, 28 , 1, 300, 0;
    28, 29 , 1, 300, 0;
    28, 31 , 1, 300, 0;
    31, 30 , 1, 300, 0;
    28, 32 , 1, 300, 0;
    32, 33 , 1, 300, 0;
    33, 105, 1, 300, 0;
    28, 34 , 1, 300, 0;
    28, 25 , 1, 300, 0;
    34, 25 , 1, 300, 0;
    25, 35 , 1, 400, 0;
    35, 99 , 1, 400, 0;
    35, 36 , 1, 400, 0; 
    99, 97 , 1, 400, 0;
    97, 98 , 1, 400, 0;
    97, 95 , 1, 400, 0;
    98, 96 , 1, 400, 0;
    95, 94 , 1, 400, 0;
    96, 94 , 1, 400, 0;
    94, 93 , 1, 400, 0;
    93, 92 , 1, 400, 0;
    92, 91 , 1, 400, 0;
    91, 37 , 1, 400, 0;
    36, 37 , 1, 400, 0;
    36, 92 , 1, 400, 0;
    37, 25 , 2, 300, 600;
    37, 23 , 1, 400, 0;
    37, 38 , 1, 400, 0;
    38, 58 , 1, 400, 0;
    58, 59 , 1, 400, 0;
    59, 40 , 1, 400, 0;
    40, 22 , 1, 400, 0;
    25, 100, 1, 300, 0;
    25, 101, 1, 300, 0;
    100, 101,1, 300, 0;
    101, 102,1, 300, 0;
    102, 103,1, 300, 0;
    101, 99, 1, 300, 0;
    38, 39 , 1, 300, 0;
    39, 40 , 1, 300, 0;
    40, 41 , 1, 300, 0;
    41, 42 , 1, 300, 0;
    42, 43 , 1, 300, 0;
    43, 44 , 1, 300, 0;
    44, 45 , 2, 300, 0;
    44, 49 , 2, 300, 0;
    44, 46 , 1, 300, 0;
    46, 47 , 1, 300, 0;
    47, 48 , 1, 300, 0;
    48, 49 , 1, 300, 0;
    49, 50 , 1, 300, 0;
    42, 50 , 1, 300, 0;
    50, 51 , 1, 300, 0;
    49, 54 , 1, 300, 0;
    54, 55 , 1, 300, 0;
    55, 53 , 1, 300, 0;
    51, 52 , 1, 300, 0;
    52, 53 , 1, 300, 0;
    55, 56 , 1, 300, 0;
    56, 57 , 1, 300, 0;
    57, 58 , 1, 300, 0;
    55, 141, 1, 300, 0;
    57, 67 , 1, 300, 0;
    67, 141, 1, 300, 0;
    58, 61 , 1, 300, 0;
    61, 40 , 1, 300, 0;
    61, 38 , 1, 300, 0;
    38, 66 , 1, 300, 0;
    65, 66 , 1, 300, 0;
    64, 65 , 1, 300, 0;
    63, 64 , 1, 300, 0;
    61, 62 , 1, 300, 0;
    62, 63 , 1, 300, 0;
    141, 145,1, 300, 0;
    145, 63, 1, 300, 0;
    142, 143,1, 300, 0;
    143, 144,1, 300, 0;
    144, 145,1, 300, 0;
    144, 146,1, 300, 0;
    146, 147,1, 300, 0;
    147, 148,1, 300, 0;
    68, 69 , 1, 300, 0;
    68, 70 , 1, 300, 0;
    69, 141, 1, 300, 0;
    68, 141, 1, 300, 0;
    70, 72 , 1, 300, 0;
    71, 141, 1, 300, 0;
    72, 73 , 1, 300, 0;
    71, 74 , 1, 300, 0;
    74, 75 , 1, 300, 0;
    75, 76 , 1, 300, 0;
    76, 78 , 1, 300, 0;
    76, 77 , 1, 300, 0;
    77, 78 , 1, 300, 0;
    78, 79 , 1, 300, 0;
    77, 80 , 1, 300, 0;
    75, 81 , 1, 300, 0;
    81, 82 , 1, 300, 0;
    82, 83 , 1, 300, 0;
    83, 84 , 1, 300, 0;
    84, 95 , 1, 300, 0;
    84, 85 , 1, 300, 0;
    84, 86 , 1, 300, 0;
    86, 87 , 1, 300, 0;
    87, 88 , 1, 300, 0;
    87, 89 , 1, 300, 0;
    85, 90 , 1, 300, 0;
    90, 104, 1, 300, 0;
    104, 105,1, 400, 0;
    105, 106,1, 400, 0;
    105, 107,1, 300, 0;
    105, 108,1, 400, 0;
    108, 114,1, 300, 650;
    108, 109,1, 300, 650;
    108, 111,1, 300, 650;
    109, 110,1, 300, 650;
    110, 111,1, 300, 650;
    111, 112,1, 300, 650;
    112, 113,1, 300, 650;
    111, 115,1, 300, 650;
    113, 115,1, 300, 650;
    115, 116,1, 300, 650;
    115, 117,1, 300, 650;
    115, 118,1, 300, 650;
    118, 117,1, 300, 750;
    116, 118,1, 300, 650;
    118, 119,1, 400, 0;
    119, 120,1, 400, 0;
    120, 121,1, 400, 0;
    121, 122,1, 400, 0;
    122, 123,1, 400, 0;
    123, 124,1, 400, 0;
    124, 125,1, 400, 0;
    125, 126,1, 400, 0;
    126, 127,1, 132, 300;
    127, 128,1, 132, 0;
    128, 130,1, 132, 0;
    126, 129,1, 132, 0;
    129, 130,1, 132, 0;
    130, 131,1, 132, 0;
    131, 132,1, 132, 0;
    132, 133,1, 132, 0;
    132, 134,1, 132, 0;
    133, 135,1, 132, 0;
    134, 135,1, 132, 300;
    135, 136,1, 132, 0;
    136, 137,1, 132, 0;
    137, 138,1, 132, 0;
    138, 139,1, 132, 0;
    138, 140,1, 132, 0;
    114, 239,1, 300, 650;
    118, 276,1, 220, 415;
    124, 284,1, 400, 1350;
    149, 150,1, 400, 0;
    150, 151,2, 400, 0;
    150, 152,1, 400, 0;
    152, 153,2, 400, 0;
    153, 154,2, 400, 0;
    151, 155,1, 400, 0;
    155, 156,1, 400, 0;
    155, 157,1, 400, 0;
    155, 158,1, 400, 0;
    151, 158,1, 400, 0;
    158, 163,1, 400, 0;
    163, 164,1, 400, 0;
    164, 165,1, 400, 0;
    165, 166,2, 400, 0;
    166, 167,2, 400, 0;
    165, 170,1, 400, 0;
    165, 167,1, 400, 0;
    167, 168,1, 400, 0;
    167, 169,1, 400, 0;
    169, 170,1, 400, 0;
    170, 171,1, 400, 0;
    170, 172,1, 400, 0;
    170, 173,1, 400, 0;
    160, 161,1, 220, 0;
    161, 162,1, 220, 0;
    162, 176,1, 220, 0;
    161, 176,1, 400, 0;
    172, 173,1, 400, 0;
    169, 174,1, 400, 0;
    174, 175,1, 220, 0;
    174, 176,1, 400, 0;
    175, 176,1, 220, 0;
    176, 204,1, 400, 0;
    157, 159,1, 400, 0;
    158, 159,1, 400, 0;
    158, 163,1, 400, 0;
    163, 162,1, 400, 0;
    162, 178,1, 400, 0;
    178, 177,1, 400, 0;
    177, 159,1, 400, 0;
    178, 179,2, 400, 0;
    179, 180,1, 400, 0;
    203, 202,1, 220, 0;
    202, 200,1, 220, 0;
    201, 200,1, 220, 0;
    180, 344,1, 400, 0;
    179, 180,1, 400, 0;
    179, 181,1, 400, 0;
    181, 183,1, 400, 0;
    183, 182,1, 220, 0;
    183, 185,3, 220, 0;
    183, 184,1, 220, 0;
    184, 185,1, 220, 0;
    185, 186,1, 220, 0;
    185, 187,2, 220, 0;
    185, 188,1, 220, 0;
    185, 194,1, 400, 0;
    185, 196,1, 400, 0;
    194, 196,1, 400, 0;
    187, 195,2, 220, 0;
    187, 344,2, 400, 0;
    188, 200,1, 220, 0;
    184, 344,2, 400, 0;
    184, 187,2, 400, 0;
    184, 344,2, 400, 0;
    200, 201,1, 220, 0;
    195, 194,1, 220, 0;
    194, 189,1, 220, 600;
    189, 190,1, 220, 600;
    190, 191,1, 220, 600;
    191, 192,1, 220, 600;
    192, 193,1, 110, 80;
    195, 285,1, 400, 0;
    285, 198,1, 220, 0;
    197, 198,1, 220, 0;
    197, 199,1, 400, 0;
    199, 344,1, 400, 0;
    344, 243,1, 400, 0;
    210, 285,1, 220, 0;
    199, 197,1, 400, 0;
    198, 219,1, 400, 0;
    197, 217,1, 400, 0;
    212, 217,1, 220, 0;
    212, 185,1, 220, 0;
    198, 212,1, 220, 0;
    212, 217,1, 220, 0;
    210, 211,1, 220, 0;
    211, 213,1, 220, 0;
    213, 222,2, 220, 0;
    214, 223,1, 220, 0;
    206, 235,1, 400, 0;
    210, 214,1, 220, 0;
    208, 258,1, 400, 0;
    209, 222,1, 400, 0;
    173, 226,1, 400, 0;
    173, 235,1, 400, 0;
    202, 214,1, 220, 0;
    212, 217,1, 220, 0;
    230, 229,1, 220, 0;
    229, 227,1, 220, 0;
    227, 228,1, 220, 0;
    227, 226,1, 400, 0;
    227, 225,1, 220, 0;
    225, 224,1, 220, 0;
    224, 223,1, 220, 0;
    223, 222,1, 220, 0;
    222, 215,1, 220, 0;
    215, 217,1, 220, 0;
    223, 221,1, 220, 0;
    222, 231,2, 220, 0;
    221, 243,1, 220, 0;
    221, 244,1, 220, 0;
    220, 221,1, 220, 0;
    220, 219,1, 220, 0;
    219, 218,1, 220, 0;
    218, 220,1, 220, 0;
    221, 232,1, 220, 0;
    231, 232,1, 220, 0;
    232, 233,1, 220, 0;
    233, 234,1, 220, 0;
    234, 235,1, 220, 0;
    235, 236,1, 400, 0;
    236, 239,1, 400, 0;
    235, 237,1, 220, 0;
    237, 238,1, 220, 0;
    239, 240,1, 220, 0;
    239, 241,1, 220, 0;
    239, 242,1, 220, 0;
    221, 243,1, 220, 0;
    221, 245,1, 220, 0;
    243, 244,2, 220, 0;
    244, 245,2, 220, 0;
    245, 246,2, 220, 0;
    246, 247,2, 220, 0;
    247, 248,2, 220, 0;
    248, 249,2, 220, 0;
    249, 250,2, 220, 0;
    250, 253,1, 220, 0;
    248, 251,1, 220, 0;
    251, 252,1, 220, 0;
    252, 253,1, 220, 0;
    253, 254,1, 220, 0;
    254, 255,1, 220, 0;
    255, 256,1, 220, 0;
    251, 265,1, 220, 0;
    265, 266,1, 220, 0;
    251, 260,1, 220, 0;
    260, 261,1, 220, 0;
    260, 262,1, 220, 0;
    262, 263,1, 220, 0;
    260, 263,1, 220, 0;
    262, 264,1, 220, 0;
    272, 274,1, 220, 0;
    274, 275,1, 220, 0;
    275, 276,1, 220, 0;
    226, 227,1, 400, 0;
    226, 235,1, 400, 0;
    235, 259,1, 400, 0;
    258, 259,1, 400, 0;
    235, 258,1, 400, 0;
    258, 272,1, 400, 0;
    272, 273,1, 400, 0;
    259, 272,1, 400, 0;
    272, 281,1, 400, 0;
    216, 218,1, 400, 0;
    218, 243,1, 400, 0;
    219, 221,1, 400, 0;
    220, 221,1, 400, 0;
    221, 257,1, 400, 0;
    257, 267,1, 400, 0;
    243, 267,1, 400, 0;
    243, 268,1, 400, 0;
    268, 269,1, 400, 0;
    250, 277,1, 400, 0;
    269, 279,1, 400, 0;
    277, 278,1, 400, 0;
    277, 279,1, 400, 0;
    277, 280,1, 400, 0;
    279, 282,1, 400, 0;
    280, 281,1, 400, 0;
    281, 283,1, 400, 1350;
    283, 284,1, 400, 1350;
    271, 295,1, 220, 200;
    270, 297,1, 400, 700;
    270, 267,1, 400, 0;
    267, 257,1, 400, 0;
    277, 293,1, 400, 700;
    137, 286,1, 220, 120;
    196, 314,2, 400, 550;
    286, 287,1, 220, 0;
    287, 288,1, 220, 0;
    288, 289,1, 220, 0;
    289, 290,1, 220, 0;
    290, 291,1, 220, 0;
    290, 291,1, 220, 0;
    290, 293,1, 400, 700;
    293, 294,1, 220, 0;
    293, 295,1, 220, 0;
    295, 296,1, 220, 0;
    297, 298,1, 400, 0;
    297, 300,1, 400, 700;
    299, 300,1, 400, 0;
    300, 301,1, 400, 0;
    301, 341,1, 400, 0;
    341, 302,1, 220, 0;
    341, 306,1, 220, 0;
    300, 305,1, 220, 0;
    305, 308,1, 220, 0;
    308, 309,1, 400, 0;
    309 ,310,2, 400, 0;
    310, 311,1, 220, 0;
    311, 312,1, 400, 0;
    311, 313,1, 400, 0;
    311, 314,1, 400, 0;
    314. 312,1, 400, 0;
    311, 315,1, 400, 0;
    313, 315,2, 400, 0;
    311, 330,1, 400, 0;
    314, 316,1, 400, 0;
    315, 331,1, 400, 0;
    316, 317,1, 400, 0;
    317, 318,1, 400, 0;
    318, 319,1, 400, 0;
    319, 320,1, 400, 0;
    319, 328,1, 400, 0;
    331, 320,1, 400, 0;
    320, 321,1, 400, 0;
    321, 322,1, 400, 0;
    322, 324,1, 400, 0;
    324, 323,1, 400, 0;
    323, 340,1, 400, 0;
    324, 325,1, 400, 0;
    325, 326,1, 400, 0;
    326, 327,1, 400, 0;
    327, 328,1, 400, 0;
    328, 329,1, 400, 0;
    329, 330,1, 400, 0;
    330, 331,1, 400, 0;
    330, 332,1, 400, 0;
    330, 336,1, 400, 0;
    332, 333,1, 400, 0;
    332, 334,1, 400, 0;
    334, 336,1, 400, 0;
    332, 335,1, 220, 0;
    335, 336,1, 220, 0;
    335, 306,1, 220, 0;
    306, 302,1, 220, 0;
    302, 341,1, 220, 0;
    302, 303,1, 220, 0;
    303, 304,1, 220, 0;
    303, 335,1, 220, 0;
    341, 307,1, 400, 0;
    307, 338,1, 400, 0;
    338, 339,1, 400, 0;
    339, 340,1, 400, 0;
    339, 334,1, 400, 0;
    48,  342,1, 300, 0;
    342, 343,1, 300, 0;
    277, 293,1, 400, 0;
    277, 280,1, 400, 0;
    279, 282,1, 400, 0;
    337, 336,1, 400, 0;
    337, 336,1, 220, 0;
    176, 209,1, 400, 0;
    337, 311,1, 400, 0;
    337, 308,1, 220, 0;
    336, 300,2, 400, 0;
    270, 278,1, 400, 0;
    176, 204,1, 400, 0;
    204, 203,1, 220, 0;
    203, 202,1, 220, 0;
    204, 233,1, 400, 0;
    205, 207,1, 400, 0;
    206, 207,1, 400, 0;
    160, 161,1, 220, 0;
    352, 168,1, 400, 360; % Denmark
    352, 169,1, 400, 290; % Denmark
    354, 43, 2, 400, 520; % Denmark
    361, 153,1, 400, 800; % Denmark
    487, 153,1, 400, 800; % Denmark
    441, 152,2, 132, 175; % Denmark
    172, 21, 1, 400, 1100;
    173, 22, 1, 400, 1100;
    152, 153, 2, 400, 0;
    153, 154, 2, 400, 0;
    154, 165, 2, 400, 0;
    165, 166, 2, 400, 0;
    166, 167, 2, 400, 0;
    23, 22, 1, 400, 1100;
    176, 204, 1, 220, 0;
    107, 108, 1, 300, 0;
    290, 292, 1, 220, 0;
    197, 196, 1, 400, 0;
    181, 184, 2, 400, 0;
    290, 300, 1, 400, 0;
    293, 301, 1, 400, 0;
    22,  25 , 1, 300, 0;
    ];

line_connections_dk = [
    1, 2, 3, 132, 0;
    2, 23, 2, 400, 0;
    23, 3, 1, 400, 0;
    23, 36, 2, 400, 0;
    36, 11, 2, 400, 0;
    11, 12, 1, 400, 0;
    11, 8, 1, 400, 0;
    8, 10, 1, 400, 0;
    10, 9, 1, 400, 0;
    9, 8, 1, 400, 0;
    8, 7, 1, 400, 0;
    7, 6, 1, 400, 0;
    6, 4, 1, 400, 0;
    4, 5, 1, 400, 0;
    4, 22, 1, 400, 0;
    4, 13, 1, 400, 0;
    22, 13, 1, 400, 0;
    13, 81, 1, 400, 0;
    13, 14, 1, 400, 0;
    14, 83, 1, 400, 0;
    83, 15, 1, 400, 0;
    14, 15, 1, 400, 0;
    15, 17, 1, 400, 0;
    17, 19, 1, 400, 0;
    19, 20, 1, 400, 0;
    15, 18, 1, 400, 0;
    18, 16, 1, 400, 0;
    18, 144, 1, 400, 0;
    18, 21, 1, 400, 0;
    2, 24, 1, 132, 0;
    2, 25, 1, 132, 0;
    24, 26, 1, 132, 0;
    25, 26, 1. 132, 0;
    26, 27, 2, 132, 0;
    26, 28, 1, 132, 0;
    26, 3, 2, 132, 0;
    3, 145, 1, 132, 0;
    26, 29, 3, 132, 0;
    31, 3, 1, 132, 0;
    29, 32, 1, 132, 0;
    32, 33, 2, 132, 0;
    29, 34, 1, 132, 0;
    34, 35, 1, 132, 0;
    35, 37, 1, 132, 0;
    33, 12, 2, 132, 0;
    12, 37, 2, 132, 0;
    37, 38, 1, 132, 0;
    37, 73, 1, 132, 0;
    37, 39, 2, 132, 0;
    39, 40, 2, 132, 0;
    40, 41, 2, 132, 0;
    41, 42, 1, 132, 0;
    41, 44, 1, 132, 0;
    44, 45, 1, 132, 0;
    45, 43, 1, 132, 0;
    43, 46, 2, 132, 0;
    46, 47, 1, 132, 0;
    46, 48, 1, 132, 0;
    48, 49, 1, 132, 0;
    49, 10, 1, 132, 0;
    10, 50, 1, 132, 0;
    50, 51, 1, 132, 0;
    51, 9, 1, 132, 0;
    9, 10, 1, 132, 0;
    9, 52, 1, 132, 0;
    52, 53, 1, 132, 0;
    53, 54, 2, 132, 0;
    53, 8, 1, 132, 0;
    53, 45, 1, 132, 0;
    8, 45, 1, 132, 0;
    45, 11, 2, 132, 0;
    11, 72, 1, 132, 0;
    11, 71, 2, 132, 0;
    71, 73, 2, 132, 0;
    71, 70, 2, 132, 0;
    71, 7, 2, 132, 0;
    8, 55, 1, 132, 0; 
    55, 56, 1, 132, 0;
    56, 57, 1, 132, 0;
    57, 7, 1, 132, 0;
    7, 58, 1, 132, 0;
    7, 59, 1, 132, 0;
    59, 60, 1, 132, 0;
    60, 7, 1, 132, 0;
    7, 61, 3, 132, 0;
    7, 62, 1, 132, 0;
    62, 63, 1, 132, 0;
    7, 63, 1, 132, 0;
    7, 64, 1, 132, 0;
    63, 6, 1, 132, 0;
    64, 65, 1, 132, 0;
    65, 6, 1, 132, 0;
    6, 66, 1, 132, 0;
    6, 67, 1, 132, 0;
    67, 68, 1, 132, 0;
    68, 69, 1, 132, 0;
    69, 36, 1, 132, 0;
    68, 4, 1, 132, 0;
    4, 146, 1, 132, 0;
    146, 5, 1, 132, 0;
    4, 5, 1, 132, 0;
    4, 147, 1, 132, 0;
    147, 74, 1, 132, 0;
    74, 75, 1, 132, 0;
    75, 2, 1, 132, 0;
    1, 2, 3, 132, 0;
    1, 76, 1, 132, 0;
    1, 77, 1, 132, 0;
    77, 78, 1, 132, 0;
    78, 79, 1, 132, 0;
    78, 81, 1, 132, 0;
    79, 13, 1, 132, 0;
    13, 82, 1, 132, 0;
    13, 81, 1, 132, 0;
    82, 81, 1, 132, 0;
    81, 80, 1, 132, 0;
    80, 22, 1, 132, 0;
    83, 84, 2, 132, 0;
    83, 85, 1, 132, 0;
    83, 87, 1, 132, 0;
    87, 124, 1, 132, 0;
    87, 86, 1, 132, 0;
    85, 122, 1, 132, 0;
    83, 88, 1, 132, 0;
    88, 89, 1, 132, 0;
    88, 122, 1, 132, 0;
    87, 124, 1, 132, 0;
    83, 121, 1, 132, 0;
    121, 122, 1, 132, 0;
    123, 124, 1, 132, 0;
    123, 115, 1, 132, 0;
    115, 121, 1, 132, 0;
    121, 120, 1, 132, 0;
    122, 114, 1, 132, 0;
    120, 114, 1, 132, 0;
    115, 17, 2, 132, 0;
    17 113, 2, 132, 0;
    113, 19, 3, 132, 0;
    20, 109, 2, 132, 0;
    109, 108, 1, 132, 0;
    109, 107, 2, 132, 0;
    108, 107, 1, 132, 0;
    107, 106, 2, 132, 0;
    20, 107, 1, 132, 0;
    20, 111, 1, 132, 0;
    20 , 110, 1, 132, 0;
    20, 105, 1, 132, 0;
    111, 110, 1, 132, 0;
    110, 112, 1, 132, 0;
    110, 105, 1, 132, 0;
    105, 107, 1, 132, 0;
    107, 21, 1, 132, 0;
    106, 21, 1, 132, 0;
    112, 114, 2, 132, 0;
    114, 18, 2, 132, 0;
    16, 18, 1, 132, 0;
    95, 18, 1, 132, 0;
    18, 102, 1, 132, 0;
    18, 99, 1, 132, 0;
    99, 100, 1, 132, 0;
    102, 103, 1, 132, 0;
    103, 100, 1, 132, 0;
    100, 101, 2, 132, 0;
    101, 104, 1, 132, 0;
    112, 104, 1, 132, 0;
    95, 94, 2, 132, 0;
    95, 144, 2, 132, 0;
    144, 96, 1, 132, 0;
    144, 97, 1, 132, 0;
    96, 97, 1, 132, 0;
    97, 98, 2, 132, 0;
    115, 116, 1, 132, 0;
    116, 117, 1, 132, 0;
    117, 118, 1, 132, 0;
    118, 119, 1, 132, 0;
    115, 119, 1, 132, 0;
    119, 15, 1, 132, 0;
    115, 128, 2, 132, 0;
    128, 126, 1, 132, 0;
    126, 125, 1, 132, 0;
    125, 124, 1, 132, 0;
    119, 129, 1, 132, 0;
    129, 130, 1, 132, 0;
    130, 128, 1, 132, 0;
    128, 132, 2, 132, 0;
    128, 130, 1, 132, 0;
    128, 131, 1, 132, 0;
    130, 131, 1, 132, 0;
    132, 133, 2, 132, 0;
    133, 127, 1, 132, 0;
    127, 124, 1, 132, 0;
    132, 134, 1, 132, 0;
    134, 135, 1, 132, 0;
    131, 135, 2, 132, 0;
    135, 136, 1, 132, 0;
    136, 137, 1, 132, 0;
    135, 138, 1, 132, 0;
    138, 139, 1, 132, 0;
    138, 137, 1, 132, 0;
    137, 140, 1, 132, 0;
    137, 141, 1, 132, 0;
    137, 142, 1, 132, 0;
    137, 143, 1, 132, 0;
    133, 140, 1, 132, 0;  
    41, 42, 1, 132, 0;
    43, 46, 1, 132, 0;
    42, 43, 1, 132, 0;
    29, 30, 1, 132, 0;
    90, 91, 1, 132, 0;
    16, 90, 1, 132, 0;
    90, 18, 1, 132, 0;
    16, 92, 1, 132, 0;
    92, 93, 1, 132, 0;
    93, 95, 1, 132, 0;
    1, 4, 1, 400, 0;
];

% Add 343 to node numbers in Den
line_connections_dk(:,1:2) = line_connections_dk(:,1:2) + ones(size(line_connections_dk(:,1:2)))*343;

% Append Danish line connections to the other line connections
line_connections = [line_connections; line_connections_dk];

% Append tie line between Swe and Den
line_connections = [line_connections; [149, 343+17, 1, 400, 1000]];

% Calculate highest node number, n
tmp=max(line_connections);
n=max(tmp(2));

% make sure format is [low, high] for lines
for i=1:size(line_connections, 1)
    if line_connections(i,1)>line_connections(i,2)
        tmp=line_connections(i,1);
        line_connections(i,1)=line_connections(i,2);
        line_connections(i,2)=tmp;
    end
end

% Sort lines and remove duplicates of line (typos)
sort_line_connections = unique(line_connections, 'rows');


% Build incidence matrix 
B=[];
j=1;
for i=1:size(sort_line_connections,1)
    for k=1:sort_line_connections(i,3)
        B(j,sort_line_connections(i,1))= 1;
        B(j,sort_line_connections(i,2))=-1;
        j=j+1;
    end
end

% Remove first 20 nodes
B   =   B(:,21:size(B,2));
B   =   B(:,[1:39,41:size(B,2)]);

B   =   B';

% Calculate number of power lines
n_p = size(B,2);
m   = n_p;

% Geographical location of nodes, relative posision in relative x,y-coordinates [node number, x, y]

node_location_unsrt = [
    21, 249, 432;
    22, 245, 440;
    23, 236, 451;
    24, 238, 457;
    25, 242, 468;
    26, 251, 484;
    27, 249, 503;
    28, 234, 518;
    29, 251, 546;
    30, 231, 534;
    31, 224, 539;
    32, 213, 534;
    33, 209, 552;
    34, 236, 504;
    35, 227, 485;
    36, 222, 477;
    37, 227, 466;
    38, 218, 459;
    39, 227, 443;
    40, 210, 441;
    41, 211, 435;
    42, 190, 412;
    43, 173, 400;
    44, 148, 404;
    45, 142, 398;
    46, 140, 410;
    47, 127, 417;
    342, 123, 435;
    343, 123, 439;
    48, 124, 429;
    49, 147, 420;
    50, 154, 427;
    51, 155, 434;
    52, 157, 439;
    53, 151, 439;
    54, 147, 429;
    55, 146, 438;
    56, 148, 448;
    57, 148, 455;
    58, 155, 457;
    59, 165, 453;
    60, 195, 448;
    61, 174, 452;
    62, 174, 459;
    63, 173, 465;
    64, 189, 468;
    65, 193, 463;
    66, 196, 468;
    67, 149, 459;
    68, 116, 449;
    69, 124, 450;
    70, 119, 461;
    71, 138, 473;
    72, 124, 472;
    73, 133, 478;
    74, 143, 483;
    141, 143, 464;
    142, 165, 468;
    143, 160, 469;
    144, 156, 471;
    145, 154, 464;
    146, 151, 472;
    147, 152, 480;
    148, 153, 484;
    75, 142, 499;
    76, 126, 496;
    77, 129, 498;
    78, 124, 501;
    79, 119, 512;
    80, 136, 508;
    81, 142, 507;
    82, 140, 515;
    83, 156, 520;
    84, 170, 526;
    85, 146, 531;
    86, 173, 530;
    87, 174, 537;
    88, 174, 542;
    89, 181, 540;
    90, 142, 558;
    91, 202, 482;
    92, 193, 488;
    93, 166, 497;
    94, 167, 516;
    95, 170, 518;
    96, 170, 515;
    97, 180, 501;
    98, 183, 501;
    99, 183, 496;
    100, 198, 498;
    101, 197, 505;
    102, 190, 511;
    103, 182, 519;
    104, 172, 582;
    105, 202, 586;
    106, 177, 599;
    107, 231, 608;
    108, 241, 607;
    109, 242, 614;
    110, 253, 616;
    111, 263, 629;
    112, 263, 638;
    113, 267, 657;
    114, 265, 597;
    115, 289, 667;
    116, 289, 689;
    117, 300, 716;
    118, 308, 728;
    119, 317, 734;
    120, 310, 752;
    121, 319, 765;
    122, 341, 778;
    123, 343, 790;
    124, 367, 814;
    125, 368, 830;
    126, 393, 860;
    127, 389, 879;
    128, 400, 877;
    129, 410, 864;
    130, 419, 873;
    131, 434, 887;
    132, 450, 900;
    133, 463, 890;
    134, 465, 919;
    135, 475, 904;
    136, 493, 921;
    137, 523, 921;
    138, 549, 906;
    139, 554, 903;
    140, 544, 895;
    149, 283, 276;
    150, 281, 286;
    151, 294, 290;
    152, 278, 299;
    153, 279, 304;
    154, 288, 317;
    155, 322, 310;
    156, 326, 304;
    157, 340, 325;
    158, 315, 331;
    159, 368, 357;
    160, 306, 346;
    161, 323, 367;
    162, 332, 396;
    163, 309, 370;
    164, 290, 363;
    165, 273, 354;
    166, 264, 353;
    167, 271, 363;
    168, 260, 365;
    169, 267, 374;
    170, 264, 380;
    171, 257, 375;
    172, 264, 394;
    173, 283, 436;
    174, 302, 405;
    175, 308, 407;
    176, 331, 430;
    177, 351, 402;
    178, 350, 412;
    179, 363, 423;
    180, 375, 433;
    181, 391, 430;
    182, 396, 429;
    183, 395, 433;
    184, 387, 434;
    185, 397, 438;
    186, 401, 447;
    187, 394, 445;
    188, 387, 451;
    189, 404, 462;
    190, 404, 471;
    191, 410, 473;
    192, 411, 468;
    193, 429, 477;
    194, 395, 466;
    195, 385, 465;
    196, 392, 490;
    285, 396, 487;
    197, 368.5 493.5;
    198, 371, 497;
    199, 370, 488;
    200, 376, 455;
    201, 367, 459;
    202, 363, 451;
    203, 348, 445;
    204, 332, 443;
    205, 334.5, 468.5;
    206, 342.5, 484;
    207, 352, 474.5;
    208, 355, 483;
    209, 330, 484;
    210, 358, 483;
    211, 360, 506;
    212, 370, 517;
    213, 355, 537;
    214, 345, 546;
    215, 366, 570;
    216, 376.5, 572;
    217, 363, 575;
    218, 368, 575;
    219, 364, 583;
    220, 361.5, 589.5;
    221, 361, 594;
    222, 354, 573;
    223, 349, 573;
    234, 339, 570;
    225, 329, 568.5;
    226, 327, 575;
    227, 320, 573;
    228, 312, 554;
    229, 308, 583;
    230, 281, 577;
    231, 351, 595;
    232, 353, 600;
    233, 344, 604;
    234, 337, 600;
    235, 333, 603;
    236, 324, 608;
    237, 302, 607;
    238, 303, 602;
    239, 299, 610;
    240, 293, 627;
    241, 301, 627;
    242, 307, 634;
    243, 369, 603;
    244, 368, 605.5;
    245, 370, 608.5;
    246, 367.5, 611;
    247, 366, 614;
    248, 362, 615;
    249, 362, 618;
    250, 364, 618;
    251, 362, 622;
    252, 366, 625;
    253, 369, 630;
    254, 370, 633;
    255, 373, 644;
    256, 371, 649;
    257, 389, 612;
    258, 345, 619;
    259, 352, 617;
    260, 328, 651;
    261, 313, 657;
    262, 313, 662;
    263, 314, 667;
    264, 306, 665;
    265, 338, 661;
    266, 344, 677;
    267, 422, 635;
    268, 401, 658;
    269, 414, 683;
    270, 444, 720;
    271, 469, 724;
    272, 375, 680;
    273, 362, 692;
    274, 356, 696;
    275, 344, 700;
    276, 326, 707;
    277, 421, 747;
    278, 419, 754;
    279, 413, 754;
    280, 410, 760;
    281, 410, 766;
    282, 390, 765;
    283, 384, 787;
    284, 378, 792;
    286, 504, 904;
    287, 523, 854;
    288, 519, 808;
    289, 532, 794;
    290, 534, 756;
    291, 538, 762;
    292, 528, 758;
    293, 506, 748;
    294, 508, 756;
    295, 501, 743;
    296, 500, 736;
    297, 495, 731;
    298, 492, 724;
    299, 517, 695;
    300, 522, 695;
    301, 528, 695;
    302, 536, 689;
    341, 529, 687;
    303, 544, 681;
    304, 572, 688;
    305, 501, 665;
    306, 522, 656;
    307, 553, 663;
    308, 479, 640;
    309, 460, 602;
    310, 456, 568;
    311, 471, 536;
    312, 462, 540;
    313, 461, 522;
    314, 470, 513;
    315, 487, 526;
    316, 485, 498;
    317, 499, 492;
    318, 519, 482;
    319, 534, 491;
    320, 539, 497;
    321, 544, 497;
    322, 580, 520;
    323, 595, 536;
    324, 568, 525;
    325, 566, 504;
    326, 550, 506;
    327, 538, 507;
    328, 535, 513;
    329, 534, 519;
    330, 511, 544;
    331, 505, 515;
    332, 529, 561;
    333, 533, 565;
    334, 544, 586;
    335, 529, 580;
    336, 506, 607;
    337, 475, 594;
    338, 568, 625;
    339, 579, 588;
    340, 576, 555;
];

node_location_dk_unsrt = [
    1, 274, 340;
    2, 253, 344;
    3, 204, 445;
    4, 284, 460;
    5, 293, 445;
    6, 356, 551;
    7, 362, 597;
    8, 325, 730;
    9, 367, 770;
    10, 351, 774;
    11, 294, 644;
    12, 181, 619;
    13, 402, 405;
    22, 344, 428;
    14, 503, 452;
    15, 582, 438;
    16, 564, 503;
    17, 622, 470;
    18, 612, 491;
    19, 634, 469;
    20, 640, 479;
    21, 642, 498;
    23, 243, 446;
    24, 213, 351;
    25, 207, 410;
    26, 167, 443;
    27, 155, 436;
    28, 156, 445;
    29, 178, 474;
    30, 105, 442;
    31, 83, 451;
    32, 184, 531;
    33, 189, 567;
    34, 203, 540;
    35, 222, 575;
    36, 243, 523;
    37, 183, 642;
    38, 136, 643;
    39, 168, 714;
    40, 178, 744;
    41, 225, 760;
    42, 245, 765;
    43, 276, 762;
    44, 265, 724;
    45, 300, 708;
    46, 335, 767;
    47, 333, 760;
    48, 340, 801;
    49, 348, 836;
    50, 396, 838;
    51, 389, 800;
    52, 350, 749;
    53, 335, 745;
    54, 336, 754;
    55, 333, 683;
    56, 345, 669;
    57, 345, 640;
    58, 355, 632;
    59, 403, 614;
    60, 443, 613;
    61, 377, 589;
    62, 360, 587;
    63, 361, 579;
    64, 357, 570;
    65, 347, 560;
    66, 360, 561;
    67, 316, 515;
    68, 283, 481;
    69, 253, 520;
    70, 293, 584;
    71, 300, 615;
    72, 280, 637;
    73, 228, 647;
    74, 254, 448;
    75, 268, 391;
    76, 284, 412;
    77, 311, 318;
    78, 363, 387;
    79, 412, 347;
    80, 353, 348;
    81, 397, 423;
    82, 395, 416;
    83, 470, 473;
    84, 473, 483;
    85, 480, 477;
    86, 480, 481;
    87, 484, 472;
    88, 526, 490;
    89, 533, 518;
    90, 577, 497;
    91, 577, 491;
    92, 594, 502;
    93, 605, 506;
    94, 588, 538;
    95, 607, 524;
    96, 627, 523;
    97, 640, 522;
    98, 647, 555;
    99, 621, 501;
    100, 630, 500;
    101, 637, 501;
    102, 626, 490;
    103, 628, 495;
    104, 639, 493;
    105, 633, 493;
    106, 638, 493;
    107, 646, 487;
    108, 656, 469;
    109, 648, 472;
    110, 636, 486;
    111, 637, 482;
    112, 630, 481;
    113, 633, 473;
    114, 624, 479;
    115, 615, 463;
    116, 607, 457;
    117, 603, 452;
    118, 601, 447;
    119, 590, 446;
    120, 600, 437;
    121, 590, 465;
    122, 578, 476;
    123, 583, 455;
    124, 544, 455;
    125, 553, 430;
    126, 555, 414;
    127, 504, 424;
    128, 555, 401;
    129, 583, 409;
    130, 566, 394;
    131, 571, 373;
    132, 552, 389;
    133, 494, 381;
    134, 557, 376;
    135, 572, 339;
    136, 562, 325;
    137, 548, 298;
    138, 570, 305;
    139, 577, 291;
    140, 490, 304;
    141, 518, 269;
    142, 537, 248;
    143, 550, 247;
    144, 616, 518;
    145, 219, 444;
    146, 309, 458;
    147, 275, 446;
];


% Align Danish grid coordinates to Nordic grid coordinates
% [x_N, y_N] = [c_1, c_2] + c_3*[x_D, y_D]
c = [1 0 181.1; 0 1 618.5; 1 0 583; 0 1 434.3]\[177; 317.1; 253.7; 274.4];

node_location_dk = unique(node_location_dk_unsrt, 'rows');
node_location_dk_aligned = node_location_dk;
node_location_dk_aligned(:,2:3) = repmat(c(1:2)',size(node_location_dk_aligned,1),1) +  c(3).*node_location_dk_aligned(:,2:3);
node_location_dk_aligned(:,1) = node_location_dk_aligned(:,1) + ones(size(node_location_dk_aligned(:,1)))*343;

% Sort and remove duplicate node locations
node_location = unique(node_location_unsrt, 'rows');
node_location_dk = unique(node_location_dk_unsrt, 'rows');

% Append Danish nodes to the rest of the nodes
node_location = [node_location; node_location_dk_aligned];
node_location = unique(node_location, 'rows');

% Determine relative node locations in km by using real distance from
% Helsinki - Stavanger
scaling_node_location = 1089/425;

% Maximum node number
tmp = max(node_location);
n = tmp(1);

% Node location countries
nodes_dk = [343+1:343+147];
nodes_no = [21:148,342,343];  
nodes_se = [149:285];
nodes_se_north = [257, 267:284];
nodes_fi = [286:341];

% Determine transmission capacity of the power lines
for i=1:size(sort_line_connections,1)
    if sort_line_connections(i,5) == 0
        if any(sort_line_connections(i,1) == nodes_dk)
            if sort_line_connections(i,4) == 132
                sort_line_connections(i,5) = 143;
            elseif sort_line_connections(i,4) == 400;
                sort_line_connections(i,5) = 1030;
            end
        elseif any(sort_line_connections(i,1) == nodes_se_north) | any(sort_line_connections(i,2) == nodes_se_north) 
            if sort_line_connections(i,4) == 400
                sort_line_connections(i,5) = 1030;
            elseif sort_line_connections(i,4) == 220;
                sort_line_connections(i,5) = 415; % <-- Changed capacity from 175 MW to 225 MW
            end
        elseif any(sort_line_connections(i,1) == nodes_se)
            if sort_line_connections(i,4) == 220
                sort_line_connections(i,5) = 415; % <-- Changed capacity from 175 MW to 500 MW
            elseif sort_line_connections(i,4) == 400;
                sort_line_connections(i,5) = 1030;
            end
        elseif any(sort_line_connections(i,1) == nodes_no)
            if sort_line_connections(i,4) == 132
                sort_line_connections(i,5) = 143;
            elseif sort_line_connections(i,4) == 300;
                sort_line_connections(i,5) = 650; % <-- Changed capacity from 468 MW to 650 MW
            elseif sort_line_connections(i,4) == 400;
                sort_line_connections(i,5) = 1030; % <-- Changed capacity from 581 MW to 750 MW
            end
        elseif any(sort_line_connections(i,1) == nodes_fi)
            if sort_line_connections(i,4) == 220;
                sort_line_connections(i,5) = 415;
            elseif sort_line_connections(i,4) == 400;
                sort_line_connections(i,5) = 1030;
        end
    end
end
end
% PMU nodes
nodes_pmu_installed = [343+83, 343+18, 343+137, 22, 43, 84, 118, 168, 288, 295, 297, 330, 314, 316, 319, 322, 323, 243, 165, 169, 343+9, 343+11, 343+2];
nodes_pmu_planned = [];

% Build matrix of line admittances. Line voltages are included and given
% in kV. Also build P_line_max
K=[];
P_line_max = [];
j=1;
for i=1:size(sort_line_connections,1)
    for k=1:sort_line_connections(i,3)
        K(j,j) = 5*sort_line_connections(i,4)^2/norm(node_location(sort_line_connections(i,1)-20,2:3) - node_location(sort_line_connections(i,2)-20,2:3));
        P_line_max(j,1) = sort_line_connections(i,5);
        j=j+1;
    end
end


% Laplacian matrix, remove nodes with no lines (mistake)
L_k     =   B*K*B';
%L_k     =   L_k(21:size(L_k,1), 21:size(L_k,2));
%L_k     =   L_k([1:39,41:size(L_k,1)], [1:39,41:size(L_k,2)]);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% [Power generation node, generated power in MW]

% Swedish nuclear
power_generation_se_nuclear = ...
    [
    [150, 0]                ; % Barseb??ck nuclear
    [285, 972+946+1170]     ; % Forsmark nuclear
    [166, 855+866+1050+935] ; % Ringhals nuclear
    [159, 473+590+1152]     ; % Oskarshamn nuclear
    ];

% Finish nuclear
power_generation_fi_nuclear= [
    [325, 4*244]    ; % Loviisa nuclear
    [313, 855+815]  ; % Olkiluoto nuclear
    ];

% Swedish hydro, source: http://www.kuhlins.com/
power_generation_se_hydro = [
    [280, 977+143]  ; % Harspr??nget hydro
    [281, 465+143]  ; % Porjos hydro
    [279, 324+143]  ; % Ligga hydro
    [278, 442+143]  ; % Messaure hydro
    [277, 456+143]  ; % Letsi hydro
    [267, 590]  ; % Stornorrfors hydro
    [170, 249]  ; % Trollh??ttan hydro
    [283, 320+143]  ; % Vietas hydro
    [284, 320+143]  ; % Rietsem hydro
    [282, 225]  ; % Seitevare hydro
    [285, 3400] ; % ??lvkarleby + Dal??lven hydro
    [213, 250]  ; % Ljusnan 1 hydro
    [214, 250]  ; % Ljusnan 2 hydro
    [228, 250]  ; % Ljusnan 3 hydro
    [230, 97]   ; % Ljungan 1 hydro
    [229, 97]   ; % Ljungan 2 hydro
    [227, 97]   ; % Ljungan 3 hydro
    [225, 97]   ; % Ljungan 4 hydro
    [224, 97]   ; % Ljungan 5 hydro
    [222, 97]   ; % Ljungan 6 hydro
    [240, 26]   ; % Anjan hydro
    [241, 15]   ; % Ljuvuln hydro
    [242, 26]   ; % Torr??n hydro
    [239, 148]  ; % Indals??lven 1 hydro
    [238, 148]  ; % Indals??lven 2 hydro
    [237, 148]  ; % Indals??lven 3 hydro
    [236, 148]  ; % Indals??lven 4 hydro
    [235, 148]  ; % Indals??lven 5 hydro
    [234, 148]  ; % Indals??lven 6 hydro
    [233, 148]  ; % Indals??lven 7 hydro
    [232, 148]  ; % Indals??lven 8 hydro
    [231, 148]  ; % Indals??lven 9 hydro
    [221, 148]  ; % Indals??lven 10 hydro
    [220, 148]  ; % Indals??lven 11 hydro
    [219, 148]  ; % Indals??lven 12 hydro
    [244, 62]   ; % ??ngerman??lven 1, Sollefte?? hydro
    [245, 160]  ; % ??ngerman??lven 2, Forsmo hydro
    [246, 135]  ; % ??ngerman??lven 3, Moforsen hydro
    [247, 112]  ; % ??ngerman??lven 4, N??mforsen hydro
    [248, 141]  ; % ??ngerman??lven 5, Lasele hydro
    [249, 100]  ; % ??ngerman??lven 6, L??ngbj??rn hydro
    [251, 67]   ; % ??ngerman??lven 7, Edensforsen hydro
    [252, 63]   ; % ??ngerman??lven 8, Degerforsen hydro
    [253, 64]   ; % ??ngerman??lven 9, Gusele hydro
    [254, 84]   ; % ??ngerman??lven 10, H??llby hydro
    [255, 85]   ; % ??ngerman??lven 12, Stenkullafors + ??sele hydro
    [256, 31]   ; % ??ngerman??lven 1x, Volgsj??fors + Malgomaj + Vilhelmina hydro
    [266, 130]  ; % ??ngerman??lven 15, Stalon hydro
    [258, 400]  ; % Fax??lven 1 hydro
    [259, 400]  ; % Fax??lven 2 hydro
    [260, 112]  ; % Fj??llsj????lven 1 hydro
    [261, 112]  ; % Fj??llsj????lven 2 hydro
    [262, 112]  ; % Fj??llsj????lven 3 hydro
    [263, 112]  ; % Fj??llsj????lven 4 hydro
    [264, 112]  ; % Fj??llsj????lven 5 hydro
    [277, 149]  ; % Ume??lv - Stornorrfors 1 hydro
    [278, 149]  ; % Ume??lv - Stornorrfors 2 hydro
    [279, 149]  ; % Ume??lv - Stornorrfors 3 hydro
    [280, 149]  ; % Ume??lv - Stornorrfors 4 hydro
    [281, 149]  ; % Ume??lv - Stornorrfors 5 hydro
    [282, 149]  ; % Ume??lv - Stornorrfors 6 hydro
    [283, 149]  ; % Ume??lv - Stornorrfors 7 hydro
    [284, 149]  ; % Ume??lv - Stornorrfors 8 hydro
    ];

% Norwegian hydro power plants
power_generation_no_hydro = [
    [94, 230*3/2]   ; % Aurland 1
    [95, 230*3/2]   ; % Aurland 1
    [96, 150+140]   ; % Aurland 3
    [71, 230]       ; % Bl??falli vik
    [61, 115]       ; % Brokke
    [81, 110*3]     ; % Evanger 1,2,3
    [62, 240+175]   ; % Holen 1+3
    [57, 4*310]     ; % Kvilldal 1-4
    [93, 500+620]   ; % Lang-Sima + Sy-Sima
    [87, 115]       ; % Leird??la
    [148, 256]      ; % Mauranger
    [80, 110]       ; % Myster
    [86, 100]       ; % Naddvik
    [30, 108]       ; % N-Vinstr
    [85, 220]       ; % Oksla
    [90, 4*160]     ; % Saurdal
    [50, 104]       ; % Skjerka
    [23, 100]       ; % Solbergfoss
    [51, 200]       ; % Solhom
    [54, 136]       ; % Songa
    [69, 110]       ; % Sundsbarm
    [146, 2*103]    ; % S??nn??
    [55, 113]       ; % Tjodan
    [60, 4*103]     ; % Tokke
    [49, 5*160]     ; % Tonstad
    [103, 2*195]    ; % Tyin
    [82, 2*110]     ; % Tysso 
    [24, 105]       ; % Vamma
    [66, 2*101]     ; % Vemork
    [63, 3*103]     ; % Vinje
    [32, 100]       ; % ??bj??ra
    [105, 143+130]  ; % Grytten + Trollheim
    [133, 100]      ; % Alta
    [123, 2*150]    ; % Kobbelv
    [121, 380]      ; % Svartisen
    [118, 4*125]    ; % Rana
    [123, 100]      ; % Siso
    [124, 3*100]    ; % Skjomen
%     [115, 80]       ; % Correction 1
%     [116, 80]       ; % Correction 2
%     [119, 80]       ; % Correction 3
%     [114, 80]       ; % Correction 4
%     [118, 80]       ; % Correction 5
%     [120, 80]       ; % Correction 6
%     [121, 80]       ; % Correction 7
];
    
% Thermal power plants in Norway
power_generation_no_thermal = [
    [25, 450];
];

% % Old stuff. Location of all power plants in Norway, including < 100 MW
% hydro_plants_no = [
%     [57, 1480]  ; % Kvilldal hydro
%     [93, 1120]  ; % Sima hydro
%     [50, 960]   ; % Tonstad hydro
%     [60, 740]   ; % Saurdalsvatnet hydro 
%     [119, 500]  ; % Rana hydro
%     [61, 430]   ; % Tokke hydro
%     [86, 360]   ; % Tyin hydro
%     [51, 330]   ; % Brokke hydro
%     [52, 328]   ; % Holen hydro
%     [140, 380]  ; % Norway 1 hydro
%     [139, 380]  ; % Norway 2 hydro
%     [136, 380]  ; % Norway 3 hydro
%     [133, 380]  ; % Norway 4 hydro
%     [131, 380]  ; % Norway 5 hydro
%     [130, 380]  ; % Norway 6 hydro
%     [129, 380]  ; % Norway 7 hydro
%     [123, 380]  ; % Norway 8 hydro
%     [121, 380]  ; % Norway 9 hydro
%     [120, 380]  ; % Norway 10 hydro
%     [116, 380]  ; % Norway 11 hydro
%     [115, 380]  ; % Norway 12 hydro
%     [114, 380]  ; % Norway 13 hydro
%     [105, 380]  ; % Norway 14 hydro
%     [142, 380]  ; % Norway 15 hydro
%     [143, 380]  ; % Norway 16 hydro
%     [144, 380]  ; % Norway 17 hydro
%     [145, 380]  ; % Norway 18 hydro
%     [146, 380]  ; % Norway 19 hydro
%     [147, 380]  ; % Norway 20 hydro
%     [148, 380]  ; % Norway 21 hydro
%     [103, 380]  ; % Norway 22 hydro
%     [102, 380]  ; % Norway 23 hydro
%     [101, 380]  ; % Norway 24 hydro
%     [100, 380]  ; % Norway 25 hydro
%     [99, 380]   ; % Norway 26 hydro
%     [98, 380]   ; % Norway 27 hydro
%     [97, 380]   ; % Norway 28 hydro
%     [96, 380]   ; % Norway 29 hydro
%     [94, 380]   ; % Norway 30 hydro
%     [91, 380]   ; % Norway 31 hydro
%     [90, 380]   ; % Norway 32 hydro
%     [89, 380]   ; % Norway 33 hydro
%     [88, 380]   ; % Norway 34 hydro
%     [87, 380]   ; % Norway 35 hydro
%     [85, 380]   ; % Norway 36 hydro
%     [83, 380]   ; % Norway 37 hydro
%     [82, 380]   ; % Norway 38 hydro
%     [81, 380]   ; % Norway 39 hydro
%     [80, 380]   ; % Norway 40 hydro
%     [74, 380]   ; % Norway 41 hydro
%     [71, 380]   ; % Norway 42 hydro
%     [66, 380]   ; % Norway 43 hydro
%     [65, 380]   ; % Norway 44 hydro
%     [64, 380]   ; % Norway 45 hydro
%     [63, 380]   ; % Norway 46 hydro
%     [62, 380]   ; % Norway 47 hydro
%     [59, 380]   ; % Norway 48 hydro
%     [58, 380]   ; % Norway 49 hydro
%     [55, 380]   ; % Norway 50 hydro
%     [54, 380]   ; % Norway 51 hydro
%     [53, 380]   ; % Norway 52 hydro
%     [49, 380]   ; % Norway 53 hydro
%     [46, 380]   ; % Norway 54 hydro
%     [32, 380]   ; % Norway 55 hydro
%     [31, 380]   ; % Norway 56 hydro
%     [30, 380]   ; % Norway 57 hydro
%     [29, 380]   ; % Norway 58 hydro
% ];

% for i=1:size(hydro_plants_no,1)
%     if any(power_generation_no_hydro(:,1)==hydro_plants_no(i,1))==0
%         power_generation_no_hydro = [power_generation_no_hydro; [hydro_plants_no(i,1), 0]];
%     end
% end

% Finish hydro, source: Wikipedia (http://sv.wikipedia.org/wiki/Produktion_av_elektricitet)
power_generation_fi_hydro = [
    [288, 235]  ; % Finland 1 hydro
    [289, 235]  ; % Finland 2 hydro
    [290, 235]  ; % Finland 3 hydro
    [291, 235]  ; % Finland 4 hydro
    [292, 235]  ; % Finland 5 hydro
    [293, 235]  ; % Finland 6 hydro
    [294, 235]  ; % Finland 7 hydro
    [295, 235]  ; % Finland 8 hydro
    [296, 235]  ; % Finland 9 hydro
    [302, 235]  ; % Finland 10 hydro
    [303, 235]  ; % Finland 11 hydro
    [304, 235]  ; % Finland 12 hydro
    [341, 235]  ; % Finland 13 hydro
];

% Finish thermal power plants
power_generation_fi_thermal = [
    308, 240+143  ; % Alholma + Pietarsaari
    306, 170+2*113; % Haapavesi
    319, 2*265  ; % Inkoo
    310, 220+265; % Kristiina
    323, 100    ; % Kuusaanniemi
    327, 150    ; % Kymij??rvi
    312, 589+245; % Meri-Pori + Tahkoluoto
    322, 185    ; % Mussal??, Kotka
    316, 3*125  ; % Naantali
    320, 160    ; % Salmisaari, Helsinki
    337, 135    ; % Sein??joki
    299, 138    ; % Toppila, Oulu
    338, 107    ; % Uimaharju
    309, 249+175; % Vaskiluoto, Vaasa
    321, 2*165+145  ; % Vuosaari, Helsinki 
];

% Swedish thermal power plants
power_generation_se_thermal = [
    [171, 500]  ; % Stenungssund
    [180, 200]  ; % Marviken
    [169, 260]  ; % Rya
    [152, 126]  ; % V??sthamnsverket, Helsingborg
    [270, 100]  ; % Lulekraft, Lule??
    [202, 2*243]; % Aros + Aros G4, V??ster??s
    [145, 130]  ; % Fyris, Uppsala
    [150, 130]  ; % Heleneholm, Malm??
    [178, 100+230]; % H??ndel?? + Br??valla, Norrk??ping
    [177, 103]  ; % Link??ping KVV
    [185, 190+120]  ; % V??rtan, Stockholm
    [207, 106]  ; % ??by, ??rebro
    [216, 125]  ; % ??strands massafabrik, Sundsvall
    [156, 3*330]; % Karlshamn
    [191, 125]  ; % Karsk??r, Norrt??lje
    [154, 172]  ; % Halmstad
];

% Danishwind power plants (no detailed data)
power_generation_dk_wind = [
    30, 160;    % Horns rev
    143, 166;   % Nysted
    142, 400;   % R??dsand II
];

% Swedish wind power plants
power_generation_se_wind = [
    [149, 110]; % Lillgrund
    [269, 78]; % Stor-Rotliden 
];

% Danish major thermal power plants
power_generation_dk_hydro = [
    1, 665;             % Enstedv??rket
    27, 377;            % Esbjergv??rket
    5, 427;             % Sk??rb??kverket
    81, 406+220+36;     % Fynsv??rket
    61, 2*380;          % Studstrupverket
    10, 410+235;        % Nordjyllandsv??rket
    96, 75;             % Hiller??d kraftv??rmeverk
    98, 60;             % Helsing??r Kraftvarmev??rk
    83, 147+270+640;    % Asn??sverket
    133, 143+264;       % Stigsn??sverket
    135, 70;            % Masned?? kraftvarmeverk
    16, 2*260+18+126;   % Kyndbyverket
    19, 263+540;        % Aved??reverket
    20, 40+75+23;       % H. C. ??rstedsverket
    107, 70+40+263;     % Amagerv??rket
    106, 20+60;         % Svanem??lleverket
];

% Add 343 to Danish power productions
power_generation_dk_hydro(:,1) = power_generation_dk_hydro(:,1) + ones(size(power_generation_dk_hydro(:,1)))*343;
power_generation_dk_wind(:,1) = power_generation_dk_wind(:,1) + ones(size(power_generation_dk_wind(:,1)))*343;

power_generation_dk = [power_generation_dk_hydro; power_generation_dk_wind];
power_generation_se = [power_generation_se_hydro; power_generation_se_nuclear; power_generation_se_thermal; power_generation_se_wind];
power_generation_no = [power_generation_no_hydro; power_generation_no_thermal];
power_generation_fi = [power_generation_fi_hydro; power_generation_fi_nuclear; power_generation_fi_thermal];


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% [Node, population in 1000 persons]
% Demand assumed to be proportional to population

population_se = [
    [185, 1250] ; % Stockholm city
    [192, 73]   ; % Stockholm county
    [191, 73]   ; % Stockholm county
    [190, 103]   ; % Stockholm county
    [189, 43]   ; % Stockholm county
    [186, 73]   ; % Stockholm county
    [187, 73]   ; % Stockholm county
    [188, 73]   ; % Stockholm county
    [184, 73]   ; % Stockholm county
    [183, 73]   ; % Stockholm county
    [182, 73]   ; % Stockholm county
    [181, 73]   ; % Stockholm county
    [194, 84]   ; % Uppsala county
    [195, 168]  ; % Uppsala county
    [200, 84]   ; % Uppsala county
    [196, 0]    ; % Uppsala county
    [179, 135]  ; % S??dermanland county
    [180, 135]  ; % S??dermanland county
    [162, 143]  ; % ??sterg??tland county
    [177, 143]  ; % ??sterg??tland county
    [178, 143]  ; % ??sterg??tland county
    [157, 234]  ; % Kalmar county
    [155, 77]   ; % Blekinge county
    [156, 77]   ; % Blekinge county
    [160, 62]   ; % J??nk??ping county
    [161, 62]   ; % J??nk??ping county
    [163, 212]  ; % J??nk??ping county
    [150, 290]  ; % Malm?? city
    [149, 234]  ; % Sk??ne county
    [151, 234]  ; % Sk??ne county
    [152, 234]  ; % Sk??ne county
    [153, 234]  ; % Sk??ne county
    [154, 299]  ; % Halland county
    [169, 508]  ; % Gothenburg city
    [168, 82]   ; % Suburban Gothenburg
    [167, 82]   ; % Suburban Gothenburg
    [169, 82]   ; % Suburban Gothenburg
    [170, 152]  ; % Suburban Gothenburg
    [171, 82]   ; % Suburban Gothenburg
    [164, 132]  ; % V??stra G??taland county
    [165, 194]  ; % V??stra G??taland county
    [172, 0]    ; % V??stra G??taland county
    [174, 194]  ; % V??stra G??taland county
    [175, 70]   ; % V??stra G??taland county
    [173, 273]  ; % V??rmland county
    [176, 140]  ; % ??rebro county
    [204, 140]  ; % ??rebro county
    [201, 84]   ; % V??stmanland county
    [202, 84]   ; % V??stmanland county
    [203, 84]   ; % V??stmanland county
    [205, 46]   ; % Dalarna county
    [206, 46]   ; % Dalarna county
    [207, 46]   ; % Dalarna county
    [208, 46]   ; % Dalarna county
    [209, 46]   ; % Dalarna county
    [210, 46]   ; % Dalarna county
    [199, 0]    ; % G??vleborg county
    [285, 35]   ; % G??vleborg county
    [197, 0]    ; % G??vleborg county
    [198, 105]  ; % G??vleborg county
    [211, 35]   ; % G??vleborg county
    [212, 35]   ; % G??vleborg county
    [213, 35]   ; % G??vleborg county
    [214, 35]   ; % G??vleborg county
    [223, 35]   ; % V??sternorrland county
    [215, 0]    ; % V??sternorrland county
    [216, 70]   ; % V??sternorrland county
    [217, 0]    ; % V??sternorrland county
    [218, 70]   ; % V??sternorrland county
    [243, 35]   ; % V??sternorrland county
    [257, 35]   ; % V??sternorrland county
    [226, 63]   ; % J??mtland county
    [250, 64]   ; % J??mtland county
    [267, 259]  ; % V??sterbotten county
    [270, 168]  ; % Norrbotten county
    [271, 80]   ; % Norrbotten county
];

population_no = [
    [138, 18]   ; % Finnmark county
    [137, 18]   ; % Finnmark county
    [135, 18]   ; % Finnmark county
    [134, 18]   ; % Finnmark county
    [128, 39]   ; % Troms county
    [127, 39]   ; % Troms county
    [126, 39]   ; % Troms county
    [125, 39]   ; % Troms county
    [124, 79]   ; % Nordland county
    [123, 79]   ; % Nordland county
    [117, 79]   ; % Nordland county
    [113, 33]   ; % Nord-Tr??ndelag county
    [112, 33]   ; % Nord-Tr??ndelag county
    [111, 33]   ; % Nord-Tr??ndelag county
    [110, 33]   ; % Nord-Tr??ndelag county
    [109, 97]   ; % S??r-Tr??ndelag county
    [108, 97]   ; % S??r-Tr??ndelag county
    [107, 97]   ; % S??r-Tr??ndelag county
    [27, 94]    ; % Hedmark + Oppland county
    [28, 34]    ; % Hedmark + Oppland county
    [33, 124]    ; % Hedmark + Oppland county
    [34, 124]    ; % Hedmark + Oppland county
    [35, 53]    ; % Buskerud county
    [36, 53]    ; % Buskerud county
    [37, 23]    ; % Buskerud county
    [38, 43]    ; % Buskerud county
    [92, 43]    ; % Buskerud county
    [99, 43]    ; % Buskerud county
    [25, 590]   ; % Oslo county
    [23, 229]   ; % Akershus  county
    [24, 229]   ; % Akershus  county
    [26, 79]    ; % Akershus  county
    [21, 70]    ; % ??stfold county
    [22, 202]   ; % ??stfold county
    [39, 131]   ; % Vestfold county, Shift 100 to node 40
    [40, 184]    ; % Telemark county
    [41, 84]    ; % Telemark county
    [42, 54]    ; % Aust-Agder county
    [43, 54]    ; % Aust-Agder county
    [44, 85]    ; % Vest-Agder county
    [45, 85]    ; % Vest-Agder county
    [47, 48]    ; % Rogaland county
    [48, 48]    ; % Rogaland county
    [242, 48]   ; % Rogaland county
    [243, 48]   ; % Rogaland county
    [58, 48]    ; % Rogaland county
    [141, 48]   ; % Rogaland county
    [69, 48]    ; % Rogaland county
    [68, 48]    ; % Rogaland county
    [70, 48]    ; % Rogaland county
    [71, 68]    ; % Hordaland county
    [72, 68]    ; % Hordaland county
    [74, 68]    ; % Hordaland county
    [75, 68]    ; % Hordaland county
    [76, 0]    ; % Hordaland county
    [77, 68]    ; % Hordaland county
    [78, 68]    ; % Hordaland county
    [79, 68]    ; % Hordaland county
    [84, 107]   ; % Sogn og Fjordane county
    [104, 126]  ; % M??re og Romsdal county
    [106, 126]  ; % M??re og Romsdal county
];

population_dk = [
    17, 25.8;   % Copenhagen 1
    120, 25.8;  % Copenhagen 2
    18, 25.8;   % Copenhagen 3
    19, 25.8;   % Copenhagen 4
    20, 25.8;   % Copenhagen 5
    21, 25.8;   % Copenhagen 6
    99, 25.8;   % Copenhagen 7
    100, 25.8;  % Copenhagen 8
    101, 25.8;  % Copenhagen 9
    102, 25.8;  % Copenhagen 10
    103, 25.8;  % Copenhagen 11
    104, 25.8;  % Copenhagen 12
    105, 25.8;  % Copenhagen 13
    106, 25.8;  % Copenhagen 14
    107, 25.8;  % Copenhagen 15
    108, 25.8;  % Copenhagen 16
    109, 25.8;  % Copenhagen 17
    110, 25.8;  % Copenhagen 18
    111, 25.8;  % Copenhagen 19
    112, 25.8;  % Copenhagen 20
    113, 25.8;  % Copenhagen 21
    114, 25.8;  % Copenhagen 22
    115, 25.8;  % Copenhagen 23
    92,  47.4;  % Frederiksborg County 1
    93,  47.4;  % Frederiksborg County 2
    94,  47.4;  % Frederiksborg County 3
    95,  47.4;  % Frederiksborg County 4
    96,  47.4;  % Frederiksborg County 5
    97,  47.4;  % Frederiksborg County 6
    98,  47.4;  % Frederiksborg County 7
    144, 47.4;  % Frederiksborg County 8
    15,  20.2;  % Roskilde County 1
    116, 20.2;  % Roskilde County 2
    117, 20.2;  % Roskilde County 3
    118, 20.2;  % Roskilde County 4
    119, 20.2;  % Roskilde County 5
    121, 20.2;  % Roskilde County 6
    122, 20.2;  % Roskilde County 7
    123, 20.2;  % Roskilde County 8
    120, 20.2;  % Roskilde County 9
    90,  20.2;  % Roskilde County 10
    91,  20.2;  % Roskilde County 11
    120, 20.2;  % Roskilde County 12
    124, 19.2;  % West Zealand County 1
    125, 19.2;  % West Zealand County 2
    126, 19.2;  % West Zealand County 3
    129, 19.2;  % West Zealand County 4
    130, 19.2;  % West Zealand County 5
    132, 19.2;  % West Zealand County 6
    133, 19.2;  % West Zealand County 7
    127, 19.2;  % West Zealand County 8
    14,  19.2;  % West Zealand County 9
    83,  19.2;  % West Zealand County 10
    84,  19.2;  % West Zealand County 11
    85,  19.2;  % West Zealand County 12
    86,  19.2;  % West Zealand County 13
    87,  19.2;  % West Zealand County 14
    88,  19.2;  % West Zealand County 15
    89,  19.2;  % West Zealand County 16
    128, 26.3;  % Storstr??m County 1
    131, 26.3;  % Storstr??m County 2
    134, 26.3;  % Storstr??m County 3
    135, 26.3;  % Storstr??m County 4
    136, 26.3;  % Storstr??m County 5
    138, 26.3;  % Storstr??m County 6
    137, 26.3;  % Storstr??m County 7
    139, 26.3;  % Storstr??m County 8
    140, 26.3;  % Storstr??m County 9
    141, 26.3;  % Storstr??m County 10
    13,  68.3;  % Funen County 1
    22,  68.3;  % Funen County 2
    78,  68.3;  % Funen County 3
    79,  68.3;  % Funen County 4
    80,  68.3;  % Funen County 5
    81,  68.3;  % Funen County 6
    82,  68.3;  % Funen County 7
    1,     28;  % South Jutland County 1
    2,     28;  % South Jutland County 2
    77,    28;  % South Jutland County 3
    24,    28;  % South Jutland County 4
    75,    28;  % South Jutland County 5
    76,    28;  % South Jutland County 6
    3,     32;  % Ribe County 1
    23,    32;  % Ribe County 2
    25,    32;  % Ribe County 3
    145,   32;  % Ribe County 4
    26,    32;  % Ribe County 5
    28,    32;  % Ribe County 6
    29,    32;  % Ribe County 7
    74,  45.1;  % Vejle County 1
    147, 45.1;  % Vejle County 2
    4,   45.1;  % Vejle County 3
    146, 45.1;  % Vejle County 4
    68,  45.1;  % Vejle County 5
    69,  45.1;  % Vejle County 6
    67,  45.1;  % Vejle County 7
    36,  45.1;  % Vejle County 8
    6,   47.2;  % Aarhus County 1
    7,   47.2;  % Aarhus County 2
    56,  47.2;  % Aarhus County 3
    57,  47.2;  % Aarhus County 4
    58,  47.2;  % Aarhus County 5
    59,  47.2;  % Aarhus County 6
    60,  47.2;  % Aarhus County 7
    61,  47.2;  % Aarhus County 8
    62,  47.2;  % Aarhus County 9
    63,  47.2;  % Aarhus County 10
    64,  47.2;  % Aarhus County 11
    65,  47.2;  % Aarhus County 12
    66,  47.2;  % Aarhus County 13
    70,  47.2;  % Aarhus County 14
    32,  39.3;  % Ringkj??bing County 1
    33,  39.3;  % Ringkj??bing County 2
    34,  39.3;  % Ringkj??bing County 3
    35,  39.3;  % Ringkj??bing County 4
    12,  39.3;  % Ringkj??bing County 5
    37,  39.3;  % Ringkj??bing County 6
    38,  39.3;  % Ringkj??bing County 7
    11,  33.6;  % Viborg County 1
    71,  33.6;  % Viborg County 2
    72,  33.6;  % Viborg County 3
    73,  33.6;  % Viborg County 4
    39,  33.6;  % Viborg County 5
    40,  33.6;  % Viborg County 6
    41,  33.6;  % Viborg County 7
    8,     33;  % North Jutland County 1
    9,     33;  % North Jutland County 2
    55,    33;  % North Jutland County 3
    53,    33;  % North Jutland County 4
    54,    33;  % North Jutland County 5
    43,    33;  % North Jutland County 6
    44,    33;  % North Jutland County 7
    45,    33;  % North Jutland County 8
    46,    33;  % North Jutland County 9
    47,    33;  % North Jutland County 10
    48,    33;  % North Jutland County 11
    49,    33;  % North Jutland County 12
    50,    33;  % North Jutland County 13
    51,    33;  % North Jutland County 14
    52,    33;  % North Jutland County 15
];

% Add 343 to Danish nodes
population_dk(:,1) = population_dk(:,1) + ones(size(population_dk(:,1))).*343;

population_fi = [
    [297, 80]   ; % Lappi county
    [298, 80]   ; % Lappi county
    [287, 13]   ; % Lappi county
    [286, 10]   ; % Lappi county
    [299, 95]   ; % Lapland county + Kainuu county
    [299, 95]   ; % Lapland county + Kainuu county
    [299, 95]   ; % Lapland county + Kainuu county
    [299, 95]   ; % Lapland county + Kainuu county
    [299, 95]   ; % Lapland county + Kainuu county
    [308, 214]  ; % Pohjanmaa + Keski-Pohjanmaa + Etel??-Pohjanmaa county
    [309, 214]  ; % Pohjanmaa + Keski-Pohjanmaa + Etel??-Pohjanmaa county
    [337, 214]  ; % Pohjanmaa + Keski-Pohjanmaa + Etel??-Pohjanmaa county
    [232, 68]   ; % Keski-Suomi county
    [233, 68]   ; % Keski-Suomi county
    [234, 68]   ; % Keski-Suomi county
    [235, 68]   ; % Keski-Suomi county
    [311, 178]  ; % Satakunka + Pirkanmaa county
    [312, 178]  ; % Satakunka + Pirkanmaa county
    [315, 178]  ; % Satakunka + Pirkanmaa county
    [330, 178]  ; % Satakunka + Pirkanmaa county
    [314, 212]  ; % Varsinais-Soumi + Kanta-H??ma county
    [316, 212]  ; % Varsinais-Soumi + Kanta-H??ma county
    [331, 212]  ; % Varsinais-Soumi + Kanta-H??ma county
    [317, 305]  ; % Uusimaa + It??-Uusimaa county
    [318, 305]  ; % Uusimaa + It??-Uusimaa county
    [319, 305]  ; % Uusimaa + It??-Uusimaa county
    [320, 305]  ; % Uusimaa + It??-Uusimaa county
    [321, 305]  ; % Uusimaa + It??-Uusimaa county
    [327, 67]   ; % P??ij??t-H??me county
    [328, 67]   ; % P??ij??t-H??me county
    [329, 67]   ; % P??ij??t-H??me county
    [322, 46]   ; % Kymenlaakso county
    [324, 46]   ; % Kymenlaakso county
    [326, 46]   ; % Kymenlaakso county
    [325, 46]   ; % Kymenlaakso county
    [223, 134]  ; % Etel??-Karjala
    [338, 190]  ; % Pohjois-Karjala + Pohjois-Savo + Etel??-Savo county
    [339, 190]  ; % Pohjois-Karjala + Pohjois-Savo + Etel??-Savo county
    [340, 190]  ; % Pohjois-Karjala + Pohjois-Savo + Etel??-Savo county
    [193, 27]   ; % ??land county
];

% Calculate total populations of countries
tmp = sum(population_dk);
total_population_dk = tmp(2);
tmp = sum(population_se);
total_population_se = tmp(2);
tmp = sum(population_no);
total_population_no = tmp(2);
tmp = sum(population_fi);
total_population_fi = tmp(2);

% Calculate total power generation so far
dk_tmp = sum(power_generation_dk);
total_power_production_dk_tmp = dk_tmp(2);
dk_wind_tmp = sum(power_generation_dk_wind);
total_wind_power_production_dk_tmp = dk_wind_tmp(2);
dk_thermal_tmp = sum(power_generation_dk_hydro);
total_thermal_power_production_dk_tmp = dk_thermal_tmp(2);
se_tmp = sum(power_generation_se);
total_power_production_se_tmp = se_tmp(2);
no_tmp = sum(power_generation_no);
total_power_production_no_tmp = no_tmp(2);
fi_tmp = sum(power_generation_fi);
total_power_production_fi_tmp = fi_tmp(2);

% Calculate power demand based on population data
power_demand_dk = population_dk; 
power_demand_dk(:,2) = population_dk(:,2).*total_power_demand_dk./total_population_dk;
power_demand_se = population_se; 
power_demand_se(:,2) = population_se(:,2).*total_power_demand_se./total_population_se;
power_demand_no = population_no; 
power_demand_no(:,2) = population_no(:,2).*total_power_demand_no./total_population_no;
power_demand_fi = population_fi; 
power_demand_fi(:,2) = population_fi(:,2).*total_power_demand_fi./total_population_fi;

% Peak demands
maximum_power_demand_dk = population_dk; 
maximum_power_demand_dk(:,2) = population_dk(:,2).*total_maximum_power_demand_dk./total_population_dk;
maximum_power_demand_se = population_se; 
maximum_power_demand_se(:,2) = population_se(:,2).*total_maximum_power_demand_se./total_population_se;
maximum_power_demand_no = population_no; 
maximum_power_demand_no(:,2) = population_no(:,2).*total_maximum_power_demand_no./total_population_no;
maximum_power_demand_fi = population_fi; 
maximum_power_demand_fi(:,2) = population_fi(:,2).*total_maximum_power_demand_fi./total_population_fi;

% Assume the remaining thermal power plants are situated in demand nodes, 
% and with their production proportional to to the population in the nodes
% Assume wind power plants are uniformly distributed amongst the nodes
power_demand_se(:,2) = power_demand_se(:,2) - power_demand_se(:,2).*(total_power_production_se - total_power_production_se_tmp)./total_power_demand_se;
power_demand_fi(:,2) = power_demand_fi(:,2) - power_demand_fi(:,2).*(total_power_production_fi - total_power_production_fi_tmp)./total_power_demand_fi;
power_generation_no(:,2) = power_generation_no(:,2) + ones(size(power_generation_no(:,2))).*(total_power_production_no - total_power_production_no_tmp)./size(power_generation_no,1);
power_demand_dk(:,2) = power_demand_dk(:,2) - ones(size(power_demand_dk(:,2))).*(total_power_production_wind_dk - total_wind_power_production_dk_tmp)./(size(power_demand_dk,1));
power_demand_dk(:,2) = power_demand_dk(:,2) - power_demand_dk(:,2).*(total_power_production_thermal_dk - total_thermal_power_production_dk_tmp)./total_power_production_thermal_dk;

maximum_power_demand_se(:,2) = maximum_power_demand_se(:,2) - maximum_power_demand_se(:,2).*(total_power_production_se - total_power_production_se_tmp)./total_maximum_power_demand_se;
maximum_power_demand_fi(:,2) = maximum_power_demand_fi(:,2) - maximum_power_demand_fi(:,2).*(total_power_production_fi - total_power_production_fi_tmp)./total_maximum_power_demand_fi;
power_generation_no(:,2) = power_generation_no(:,2) + ones(size(power_generation_no(:,2))).*(total_power_production_no - total_power_production_no_tmp)./size(power_generation_no,1);
maximum_power_demand_dk(:,2) = maximum_power_demand_dk(:,2) - ones(size(maximum_power_demand_dk(:,2))).*(total_power_production_wind_dk - total_wind_power_production_dk_tmp)./(size(maximum_power_demand_dk,1));
maximum_power_demand_dk(:,2) = maximum_power_demand_dk(:,2) - maximum_power_demand_dk(:,2).*(total_power_production_thermal_dk - total_thermal_power_production_dk_tmp)./total_power_production_thermal_dk;

power_demand = [power_demand_dk; power_demand_se; power_demand_no; power_demand_fi];
power_generation = [power_generation_dk; power_generation_se; power_generation_no; power_generation_fi];
maximum_power_demand = [maximum_power_demand_dk; maximum_power_demand_se; maximum_power_demand_no; maximum_power_demand_fi];

% Build P_g_max and P_l_d and P_l_d_max

% Generations
power_generation_vector = zeros(n,1);
for i=1:size(power_generation)
    power_generation_vector(power_generation(i,1),1) = power_generation(i,2);
end

% Remove isolated nodes
power_generation_vector     =   power_generation_vector(21:size(power_generation_vector,1));
power_generation_vector     =   power_generation_vector([1:39,41:size(power_generation_vector,1)]);

% Assume inertia and damping are proportional to power generation capacity.
% Introduce minimum damping and intertia

node_size_vector    =   1/1000*ones(size(power_generation_vector))*max(power_generation_vector);
node_size_vector    =   node_size_vector + power_generation_vector;
node_size_vector_average    =   1/n*ones(size(node_size_vector))*ones(size(node_size_vector))'*node_size_vector;


% Number of generators and lines
m   =   size(B,1);
n   =   n - 21;

M   =   0.0001*eye(n);
D_p =   10000*eye(n);

% Demands
power_demand_vector = zeros(n,1);
for i=1:size(power_demand)
    power_demand_vector(power_demand(i,1),1) = power_demand(i,2);
end

maximum_power_demand_vector = zeros(n,1);
for i=1:size(power_demand)
    maximum_power_demand_vector(maximum_power_demand(i,1),1) = maximum_power_demand(i,2);
end

%power_generation_demand_vector = power_generation_vector - power_demand_vector;

%maximum_power_generation_demand_vector = power_generation_vector - maximum_power_demand_vector;

% P_g_max
%P_g_max = power_generation_demand_vector;
%P_g_max(P_g_max<0) = 0;

% P_g_max_max
%P_g_max_max = maximum_power_generation_demand_vector;
%P_g_max_max(P_g_max_max<0) = 0;

% P_l_d
%P_l_d = power_generation_demand_vector;
%P_l_d(P_l_d>=0) = 0;

% P_l_d_max
%P_l_d_max = maximum_power_generation_demand_vector;
%P_l_d_max(P_l_d_max>=0) = 0;

line_scaling = 1;
node_scaling = 1;

j=1;
% Plot nodes and lines in same plot
% for i=1:size(node_location,1)
%     if power_generation_demand_vector(i+20) > 0 
%         color =  [1 0 0]; % Red
%         marker = 's';
%         extra_scaling = 0.2;
%     else
%         color = [0, 1 , .3]; % Greenish
%         marker = '.';
%         extra_scaling = 1.4;
%     end
%     h(j) = plot(node_location(i,2), node_location(i,3) , marker , 'MarkerSize' , extra_scaling*sqrt(node_scaling*abs(power_generation_demand_vector(i+20))) + 1 , 'MarkerFaceColor', color,  'MarkerEdgeColor', color);
%     axis equal
%     hold on
%     j = j+1;
% end

% 
% for i=1:size(node_location,1)
%     h(j) = plot(node_location(i,2), node_location(i,3) , '.', 'MarkerSize', 5);
%     j = j+1;
%     hold on
%     axis equal
%     if any(nodes_pmu_installed==i+20)
%         h(j) = plot(node_location(i,2), node_location(i,3) , 'o', 'MarkerSize', 15, 'Color', 'k');
%         j = j+1;
%     end
% end

% for i=1:size(sort_line_connections,1)
%     if sort_line_connections(i,4) == 400
%         color = 'r';
%     elseif sort_line_connections(i,4) == 300
%         color = 'b';
%     elseif sort_line_connections(i,4) == 220
%         color = 'g';
%     elseif sort_line_connections(i,4) == 132
%         color = 'k';
%     end
%     h(j) = plot( [ node_location(sort_line_connections(i,1)-20,2) , node_location(sort_line_connections(i,2)-20,2) ] , [  node_location(sort_line_connections(i,1)-20,3) , node_location(sort_line_connections(i,2)-20,3) ] ,'LineWidth',line_scaling*sort_line_connections(i,3)*sort_line_connections(i,5)/500 , 'Color' , color);
%     axis equal
%     hold on
%     j = j+1;
% end

%set(gca,'Visible','off')
%legend(h([121-20, 20, 570, 522, 700, 620]), 'Generation node', 'Demand node', '400 kV power line',  '300 kV power line',  '220 kV power line',  '132 kV power line', 'Location', 'NorthWest');
%legend(h([12, 3, 680, 585, 742, 640]), 'Node', 'PMU installation', '400 kV power line',  '300 kV power line',  '220 kV power line',  '132 kV power line', 'Location', 'NorthWest')


==> Simulations/Testing.m <==
L_k         =   zeros(n,n);

for i=1:n
    for j=1:n
        if i==j
            L_k(i,i) = susceptance;
        elseif (i >= 1) && (i==j-1)
            L_k(i,j) = -susceptance;
        elseif (i <= n) && i==j+1
            L_k(i,j) = -susceptance;
        end
    end
end

==> Simulations/fdecentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_I,gamma1,phi_ref,m,n,L_k,B,K,L_c,M,D,P_orig,noise_vec,centralized)
 
% x = [delta', omega', z']'

% Demand
P   =    heaviside(t)*P_orig  +   heaviside(-t)*zeros(size(P_orig));

if centralized == 0
    xprime  =  [zeros(n,1); -M*B*K*(B'*x(1:n)); zeros(n,1)] + [zeros(n,n), eye(n), zeros(n,n); -0*M*L_k, -M*D-M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma1*L_c]*x + [zeros(n,1); M*P + M*K_P*ones(n,1)*phi_ref + M*K_P*noise_vec; -phi_ref*ones(n,1) + noise_vec];
else if centralized == 1
    xprime  =   [zeros(n,1); -M*B*K*sin(B'*x(1:n)); zeros(n,1)] + [zeros(n,n), eye(n), zeros(n,n); -0*M*L_k, -M*D-M*K_P, -M*K_I; zeros(n,n), 1/n*ones(n,n), zeros(n,n)]*x + [zeros(n,1); M*P + M*K_P*ones(n,1)*phi_ref + M*K_P*noise_vec; -phi_ref*ones(n,1) + noise_vec];
end

end

==> Simulations/powersystem_frequency.m <==

%% Read from Nordic_grid_build_AB_matrices.m
V_ref       =   132;
phi_ref     =   00;

% Simulation time and steps
t_sim   =   10;
N_steps =   1000;

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   D_p;
K_I_orig    =   4000000*gain;
L_c         =   1*L_k;
gamma_dec_orig   =   0.01;
gamma_dec_high   =   1;

% Fix unbalanced generation/load
%P(1) = P(1)-16.8;
P       =   zeros(n,1);
P_ss    =   P;
P       =   normrnd(0,1,n,1);

% Fix matlab2tikz memory problem
Nn      =   2;

% Only plot each Nm'th bus
Nm  =   20;

%% Stability

%% Droop control
%options     =   odeset('MaxStep', 0.1, 'AbsTol', 1e-3);
noise_vec   =   zeros(n,1);  
K_I     =   0*eye(n);
gamma   =   0;


% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);

%% Plot
figure(1)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega')
fileID = fopen('Plot_data/droop_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);

figure(2)
clf
plot(t(1:Nn:size(y,1)),1*(-(y(1:Nn:size(y,1),n+1:Nm:2*n)-phi_ref*ones(size(y(1:Nn:size(y,1),n+1:Nm:2*n))))*K_P([1:Nm:n], [1:Nm:n]) - y(1:Nn:size(y,1),2*n+1:Nm:3*n)*K_I([1:Nm:n], [1:Nm:n])) );
title('u')
fileID = fopen('Plot_data/droop_u.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1*(-(y(1:Nn:size(y,1),n+1:Nm:2*n)-phi_ref*ones(size(y(1:Nn:size(y,1),n+1:Nm:2*n))))*K_P([1:Nm:n], [1:Nm:n]) - y(1:Nn:size(y,1),2*n+1:Nm:3*n)*K_I([1:Nm:n], [1:Nm:n]))]');
fclose(fileID);

y_droop     =   y;

%figure(3)
%clf
%plot(t(1:Nn:size(y,1)), 1/n*diag((y(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y(1:Nn:size(y,1),n+1:2*n)') );
%title('sync norm')



%% Distributed secondary frequency control
% Low gamma
K_I         =   K_I_orig;
gamma_dec   =   gamma_dec_orig;

% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);

figure(4)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega')
fileID = fopen('Plot_data/DAPI_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);

figure(5)
clf
plot(t(1:Nn:size(y,1)),1*(-(y(1:Nn:size(y,1),n+1:Nm:2*n)-phi_ref*ones(size(y(1:Nn:size(y,1),n+1:Nm:2*n))))*K_P([1:Nm:n], [1:Nm:n]) - y(1:Nn:size(y,1),2*n+1:Nm:3*n)*K_I([1:Nm:n], [1:Nm:n])) );
title('u')
fileID = fopen('Plot_data/DAPI_u.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1*(-(y(1:Nn:size(y,1),n+1:Nm:2*n)-phi_ref*ones(size(y(1:Nn:size(y,1),n+1:Nm:2*n))))*K_P([1:Nm:n], [1:Nm:n]) - y(1:Nn:size(y,1),2*n+1:Nm:3*n)*K_I([1:Nm:n], [1:Nm:n]))]');
fclose(fileID);

y_DAPI_gamma_low    =   y;




%%
figure(8)
clf
plot(t(1:Nn:size(y,1)), 1000000000*1/n*diag((y_droop(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_droop(1:Nn:size(y,1),n+1:2*n)'), t(1:Nn:size(y,1)), 1000000000*1/n*diag((y(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y(1:Nn:size(y,1),n+1:2*n)'), t(1:Nn:size(y,1)), 1000000000*1/n*diag((y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n)') );
title('Sync cost')
fileID = fopen('Plot_data/DAPI_droop_cost.txt','w');
fprintf(fileID,'%e %e %e %e \n',[t(1:Nn:size(y,1)), 1000000000/n*diag((y_droop(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_droop(1:Nn:size(y,1),n+1:2*n)'), 1000000000/n*diag((y(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y(1:Nn:size(y,1),n+1:2*n)'), 1000000000*1/n*diag((y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n)') ]');
fclose(fileID);





==> Simulations/powersystem_frequency_2d_lattice.m <==

%% Read from Nordic_grid_build_AB_matrices.m
V_ref       =   132;
phi_ref     =   0;

% Simulation time and steps
t_sim   =   20;
N_steps =   200;

% Number of generators
n_low   =   25;
n_high  =   400;
n_very_high     =   1000;

% Gains
n               =   n_low;
gain            =   eye(n);
gamma_dec_orig  =   0.1;
gamma_dec_high  =   1;
K_I_orig_scalar =   10000000;
K_P_scalar      =   10000;
susceptance     =   10000;
M_scalar        =   10000;

%% Small string length 

% Droop controller parameters
n       =   n_low;
gain    =   eye(n);
K_I     =   0*K_I_orig_scalar*gain;
K_P     =   K_P_scalar*gain;
M       =   M_scalar*gain;
gamma_dec   =   0;


% Fix unbalanced generation/load
P       =   normrnd(0,1,n,1);
%P       =   zeros(n,1)
%P(1)    =   n;

% Fix matlab2tikz memory problem
Nn      =   1;

% Only plot each Nm'th bus
Nm  =   n_low/10;

%% Build Laplacian matrix
L_k_h         =   zeros(n,n);

for k=1:sqrt(n):n
    for i=k:k+sqrt(n)-1
        for j=k:k+sqrt(n)-1
            if i==j
                if i==k | i==k+sqrt(n)-1
                    L_k_h(i,i) = susceptance;
                else
                    L_k_h(i,i) = 2*susceptance;
                end
            elseif (i >= 1) && (i==j-1)
                L_k_h(i,j) = -susceptance;
            elseif (i <= n) && i==j+1
                L_k_h(i,j) = -susceptance;
            end
        end
    end
end

L_k_v         =   zeros(n,n);

for k=1:sqrt(n)
    for i=k:sqrt(n):n-sqrt(n)+k
        for j=k:sqrt(n):n-sqrt(n)+k
            if i==j
                if i==k | i==n-sqrt(n)+k
                    L_k_v(i,i) = susceptance;
                else
                    L_k_v(i,i) = 2*susceptance;
                end
            elseif (i >= 1) && (i==j-sqrt(n))
                L_k_v(i,j) = -susceptance;
            elseif (i <= n) && i==j+sqrt(n)
                L_k_v(i,j) = -susceptance;
            end
        end
    end
end

L_k  =  L_k_h + L_k_v;

L_c         =   1*L_k;


%% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);

%% Plot
figure(1)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega Droop')
fileID = fopen('Plot_data/droop_lattice_small_n_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);

% DAPI controller parameters
K_P     =   K_P_scalar*gain;
K_I     =   K_I_orig_scalar*gain;
M       =   M_scalar*gain;
gamma_dec=  gamma_dec_orig;

%options     =   odeset('MaxStep', 0.1, 'AbsTol', 1e-3);
noise_vec   =   zeros(n,1);  

% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);

figure(2)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega DAPI')
fileID = fopen('Plot_data/DAPI_lattice_small_n_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% High n
% Low gamma

% Only plot each Nm'th bus
Nm  =   n_high/10;

% Droop controller parameters
n       =   n_high;
gain    =   eye(n);
K_I     =   0*K_I_orig_scalar*gain;
K_P     =   K_P_scalar*gain;
M       =   M_scalar*gain;
gamma_dec = 0;
gamma       =   0;

% Fix unbalanced generation/load
P       =   normrnd(0,1,n,1);
%P       =   zeros(n,1)
%P(1)    =   n;

%% Build Laplacian matrix
L_k_h         =   zeros(n,n);

for k=1:sqrt(n):n
    for i=k:k+sqrt(n)-1
        for j=k:k+sqrt(n)-1
            if i==j
                if i==k | i==k+sqrt(n)-1
                    L_k_h(i,i) = susceptance;
                else
                    L_k_h(i,i) = 2*susceptance;
                end
            elseif (i >= 1) && (i==j-1)
                L_k_h(i,j) = -susceptance;
            elseif (i <= n) && i==j+1
                L_k_h(i,j) = -susceptance;
            end
        end
    end
end

L_k_v         =   zeros(n,n);

for k=1:sqrt(n)
    for i=k:sqrt(n):n-sqrt(n)+k
        for j=k:sqrt(n):n-sqrt(n)+k
            if i==j
                if i==k | i==n-sqrt(n)+k
                    L_k_v(i,i) = susceptance;
                else
                    L_k_v(i,i) = 2*susceptance;
                end
            elseif (i >= 1) && (i==j-sqrt(n))
                L_k_v(i,j) = -susceptance;
            elseif (i <= n) && i==j+sqrt(n)
                L_k_v(i,j) = -susceptance;
            end
        end
    end
end

L_k  =  L_k_h + L_k_v;

L_c         =   1*L_k;


% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);


figure(3)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega, droop, n high')
fileID = fopen('Plot_data/droop_lattice_large_n_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);

% DAPI controller parameters
gain    =   eye(n);
K_P     =   K_P_scalar*gain;
K_I     =   K_I_orig_scalar*gain;
K_P     =   K_P_scalar*gain;
M       =   M_scalar*gain;
gamma_dec = gamma_dec_orig;

% Simulate linearized swing equation using lsim
A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
B   =   [zeros(n,1); M*P; zeros(n,1)];
C   =   eye(3*n);
D   =   zeros(3*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec);

figure(4)
clf
plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
title('\omega DAPI, n high')
fileID = fopen('Plot_data/DAPI_lattice_large_n_omega.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
fclose(fileID);


% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% %% Very high n
% % Low gamma
% 
% % Only plot each Nm'th bus
% Nm  =   n_very_high/10;
% 
% % Droop controller parameters
% n       =   n_very_high;
% gain    =   eye(n);
% K_I     =   0*K_I_orig_scalar*gain;
% K_P     =   K_P_scalar*gain;
% M       =   M_scalar*gain;
% gamma_dec = 0;
% 
% % Fix unbalanced generation/load
% P       =   normrnd(0,1,n,1);
% %P       =   zeros(n,1)
% %P(1)    =   n;
% 
% % Build Laplacian matrix
% L_k         =   zeros(n,n);
% for i=1:n
%     for j=1:n
%         if i==j
%             L_k(i,i) = susceptance;
%         elseif (i >= 1) && (i==j-1)
%             L_k(i,j) = -susceptance;
%         elseif (i <= n) && i==j+1
%             L_k(i,j) = -susceptance;
%         end
%     end
% end
% L_k         =   L_k + susceptance*gain;
% L_c         =   1*L_k;
% 
% 
% % Simulate linearized swing equation using lsim
% A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
% B   =   [zeros(n,1); M*P; zeros(n,1)];
% C   =   eye(3*n);
% D   =   zeros(3*n,1);
% sys =   ss(A,B,C,D);
% u   =   ones(N_steps,1);
% t_sim_vec   =   linspace(0,t_sim, N_steps); 
% [y,t]       =   lsim(sys,u,t_sim_vec);
% 
% 
% figure(5)
% clf
% plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
% title('\omega, droop, n high')
% fileID = fopen('Plot_data/droop_lattice_very_large_n_omega.txt','w');
% fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
% fclose(fileID);
% 
% % DAPI controller parameters
% gain    =   eye(n);
% K_P     =   K_P_scalar*gain;
% K_I     =   K_I_orig_scalar*gain;
% K_P     =   K_P_scalar*gain;
% M       =   M_scalar*gain;
% gamma_dec = gamma_dec_orig;
% 
% % Simulate linearized swing equation using lsim
% A   =   [zeros(n,n), eye(n), zeros(n,n); -M*L_k, -M*K_P, -M*K_I; zeros(n,n), eye(n), -gamma_dec*L_c];
% B   =   [zeros(n,1); M*P; zeros(n,1)];
% C   =   eye(3*n);
% D   =   zeros(3*n,1);
% sys =   ss(A,B,C,D);
% u   =   ones(N_steps,1);
% t_sim_vec   =   linspace(0,t_sim, N_steps); 
% [y,t]       =   lsim(sys,u,t_sim_vec);
% 
% figure(6)
% clf
% plot(t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n) );
% title('\omega DAPI, n high')
% fileID = fopen('Plot_data/DAPI_lattice_very_large_n_omega.txt','w');
% fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),1000*y(1:Nn:size(y,1),n+1:Nm:2*n)]');
% fclose(fileID);
% 
% % %%
% % figure(8)
% % clf
% % plot(t(1:Nn:size(y,1)), 1000000000*1/n*diag((y_droop(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_droop(1:Nn:size(y,1),n+1:2*n)'), t(1:Nn:size(y,1)), 1000000000*1/n*diag((y(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y(1:Nn:size(y,1),n+1:2*n)'), t(1:Nn:size(y,1)), 1000000000*1/n*diag((y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n)') );
% % title('Sync cost')
% % fileID = fopen('Plot_data/droop_string_cost.txt','w');
% % fprintf(fileID,'%e %e %e %e \n',[t(1:Nn:size(y,1)), 1000000000/n*diag((y_droop(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_droop(1:Nn:size(y,1),n+1:2*n)'), 1000000000/n*diag((y(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y(1:Nn:size(y,1),n+1:2*n)'), 1000000000*1/n*diag((y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n))*(eye(n)-1/n*ones(n,n))*y_DAPI_gamma_low(1:Nn:size(y,1),n+1:2*n)') ]');
% % fclose(fileID);





==> Simulations/powersystem_frequency_strings.m <==
%% Global parameters

% Simulation time and steps
t_sim   =   30;
N_steps =   1000;

% Number of DC buses
n_low   =   10;
n_high  =   100;
n_very_high  =   1000;

% Parameters
K_P_scalar      =   0.1;
conductance     =   1;
C_scalar        =   1000;
gamma           =   1000;
K_scalar        =   100;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% n_low
n               =   n_low;
gain            =   eye(n);

% Slack controller parameters
gain2   =   gain;
gain2(1,1)  =   0;
gain2(n,n)  =   0;
K_P     =   K_P_scalar*gain;
K       =   K_scalar*gain;
C       =   C_scalar*gain;
V0      =   normrnd(0,1,n,1);

% Fix matlab2tikz memory problem
Nn      =   2;

% Only plot each Nm'th bus
Nm  =   1;

% Build Laplacian matrix
L_R         =   zeros(n,n);
for i=1:n
    for j=1:n
        if i==j
            L_R(i,i) = conductance;
        elseif (i >= 1) && (i==j-1)
            L_R(i,j) = -conductance;
        elseif (i <= n) && i==j+1
            L_R(i,j) = -conductance;
        end
    end
end
L_R         =   L_R + conductance*gain2;


% Simulate linearized swing equation using lsim
A   =   -L_R(2:n,2:n);
B   =   zeros(n-1,1);
C   =   eye(n-1);
D   =   zeros(n-1,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec, V0(2:n));
y   =   [zeros(size(y,1),1),y];

loss_slack_string_small_n   =   diag(y*L_R*y');

% Plot
figure(1)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega Droop')
fileID = fopen('Plot_data/slack_string_small_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);


% Droop Controller
% Simulate linearized swing equation using lsim
A   =   -L_R-K_P;
B   =   zeros(n,1);
C   =   eye(n);
D   =   zeros(n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,V0);

loss_droop_string_small_n   =   diag(y*L_R*y');


figure(2)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/droop_string_small_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);


% DAPI Controller
% Simulate linearized swing equation using lsim
A   =   [-L_R-K_P -eye(n); eye(n) -gamma*L_R];
B   =   zeros(2*n,1);
C   =   eye(2*n);
D   =   zeros(2*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,[V0; zeros(n,1)]);

loss_DAPI_string_small_n   =   diag(y(:,1:n)*L_R*y(:,1:n)');


figure(3)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/DAPI_string_small_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);

figure(10)
plot(t,loss_slack_string_small_n,t,loss_droop_string_small_n,t,loss_DAPI_string_small_n);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% n_high
n               =   n_high;
gain            =   eye(n);

% Slack controller parameters
gain2   =   gain;
gain2(1,1)  =   0;
gain2(n,n)  =   0;
K_P     =   K_P_scalar*gain;
K       =   K_scalar*gain;
C       =   C_scalar*gain;
V0      =   normrnd(0,1,n,1);

% Fix matlab2tikz memory problem
Nn      =   2;

% Only plot each Nm'th bus
Nm  =   n/10;

% Build Laplacian matrix
L_R         =   zeros(n,n);
for i=1:n
    for j=1:n
        if i==j
            L_R(i,i) = conductance;
        elseif (i >= 1) && (i==j-1)
            L_R(i,j) = -conductance;
        elseif (i <= n) && i==j+1
            L_R(i,j) = -conductance;
        end
    end
end
L_R         =   L_R + conductance*gain2;


% Simulate linearized swing equation using lsim
A   =   -L_R(2:n,2:n);
B   =   zeros(n-1,1);
C   =   eye(n-1);
D   =   zeros(n-1,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec, V0(2:n));
y   =   [zeros(size(y,1),1),y];

loss_slack_string_large_n   =   diag(y*L_R*y');


% Plot
figure(4)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega Droop')
fileID = fopen('Plot_data/slack_string_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);


% Droop Controller
% Simulate linearized swing equation using lsim
A   =   -L_R-K_P;
B   =   zeros(n,1);
C   =   eye(n);
D   =   zeros(n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,V0);

loss_droop_string_large_n   =   diag(y*L_R*y');

figure(5)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/droop_string_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);

% DAPI Controller
% Simulate linearized swing equation using lsim
A   =   [-L_R-K_P -eye(n); eye(n) -gamma*L_R];
B   =   zeros(2*n,1);
C   =   eye(2*n);
D   =   zeros(2*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,[V0; zeros(n,1)]);

loss_DAPI_string_large_n   =   diag(y(:,1:n)*L_R*y(:,1:n)');

figure(6)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/DAPI_string_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);

figure(11)
plot(t,loss_slack_string_large_n,t,loss_droop_string_large_n,t,loss_DAPI_string_large_n);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% n_high
n               =   n_high;
gain            =   eye(n);

% Slack controller parameters
gain2   =   gain;
gain2(1,1)  =   0;
gain2(n,n)  =   0;
K_P     =   K_P_scalar*gain;
K       =   K_scalar*gain;
C       =   C_scalar*gain;
V0      =   normrnd(0,1,n,1);

% Fix matlab2tikz memory problem
Nn      =   2;

% Only plot each Nm'th bus
Nm  =   n/10;

% Build Laplacian matrix
L_R         =   zeros(n,n);
for i=1:n
    for j=1:n
        if i==j
            L_R(i,i) = conductance;
        elseif (i >= 1) && (i==j-1)
            L_R(i,j) = -conductance;
        elseif (i <= n) && i==j+1
            L_R(i,j) = -conductance;
        end
    end
end
L_R         =   L_R + conductance*gain2;


% Simulate linearized swing equation using lsim
A   =   -L_R(2:n,2:n);
B   =   zeros(n-1,1);
C   =   eye(n-1);
D   =   zeros(n-1,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec, V0(2:n));
y   =   [zeros(size(y,1),1),y];

% Plot
figure(7)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega Droop')
fileID = fopen('Plot_data/slack_string_very_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);


% Droop Controller
% Simulate linearized swing equation using lsim
A   =   -L_R-K_P;
B   =   zeros(n,1);
C   =   eye(n);
D   =   zeros(n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,V0);

figure(8)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/droop_string_very_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);

% DAPI Controller
% Simulate linearized swing equation using lsim
A   =   [-L_R-K_P -eye(n); eye(n) -gamma*L_R];
B   =   zeros(2*n,1);
C   =   eye(2*n);
D   =   zeros(2*n,1);
sys =   ss(A,B,C,D);
u   =   ones(N_steps,1);
t_sim_vec   =   linspace(0,t_sim, N_steps); 
[y,t]       =   lsim(sys,u,t_sim_vec,[V0; zeros(n,1)]);

figure(9)
clf
plot(t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n) );
title('\omega DAPI')
fileID = fopen('Plot_data/DAPI_string_very_large_n_V.txt','w');
fprintf(fileID,'%e %e %e %e %e %e %e %e %e %e %e \n',[t(1:Nn:size(y,1)),y(1:Nn:size(y,1),1:Nm:n)]');
fclose(fileID);


